A New Bayesian Approach to Robustness Against Outliers in Linear Regression

Linear regression is ubiquitous in statistical analysis. It is well understood that conflicting sources of information may contaminate the inference when the classical normality of errors is assumed. The contamination caused by the light normal tails follows from an undesirable effect: the posterior concentrates in an area in between the different sources with a large enough scaling to incorporate them all. The theory of conflict resolution in Bayesian statistics (O'Hagan and Pericchi (2012)) recommends to address this problem by limiting the impact of outliers to obtain conclusions consistent with the bulk of the data. In this paper, we propose a model with super heavy-tailed errors to achieve this. We prove that it is wholly robust, meaning that the impact of outliers gradually vanishes as they move further and further away form the general trend. The super heavy-tailed density is similar to the normal outside of the tails, which gives rise to an efficient estimation procedure. In addition, estimates are easily computed. This is highlighted via a detailed user guide, where all steps are explained through a simulated case study. The performance is shown using simulation. All required code is given.

==> anc/R_functions.R <==
###################### Densities and likelihoods #####################

# log-likelihood under normality
logLnorm <- function(parameters, n, y, X){
  # parameters[1] = sigma
  # parameters[2] = beta_1
  # ...
  
  if(parameters[1] > 0){
  
    return(-n * log(parameters[1]) - (1/ (2 * parameters[1]^2)) * sum((y - X %*% parameters[2:length(parameters)])^2))
  
  }
  else{return(-Inf)}
  
}

dLPTN <- function(y, tau, psi, mu = 0, sigma = 1, log.d = FALSE){
  # tau must be larger than 1
  # psi = lambda + 1
  # the density is a N(mu, sigma^2) between
  # mu - tau * sigma and mu + tau * sigma, with a
  # mass of q, the density has log-Pareto tails propto
  # (1 / |z|) * (log|z|) ^ ( - psi)
  if(sigma > 0){
  
    z <- abs((y - mu) / sigma)
    tails <- as.numeric(z <= tau)
    # to avoid undefined value of log(log(z)) if tails = 1 :
    z_floor <- apply(cbind(z), 1, max, 1.001)
    # or equivalently z_floor <- z + 2 * tails
    logf <- tails * dnorm(z, log = TRUE) + (1 - tails) *
      (dnorm(tau, log = TRUE) + log(tau) -
        log(z_floor) + psi * log(log(tau)) -
        psi * log(log(z_floor))) - log(sigma)
    if (log.d == TRUE) {res <- logf} else {res <- exp(logf)}
    return(res)
    
  }
  else{if (log.d == TRUE) {return(-Inf)} else {return(0)}}
  
}

# log-likelihood function under the LPTN (up to a constant)
logLLPTN <- function(parameters, y, X, tau, psi){
  
  if(parameters[1] > 0){
  
    # psi = lambda + 1
    z <- abs((y - X %*% parameters[2:length(parameters)]) / parameters[1])
    tails <- as.numeric(z <= tau)
    # to avoid undefined value of log(log(z)) if tails = 1
    z_floor <- apply(cbind(z), 1, max, 1.001)
    logL <- sum(tails * dnorm(z, log = TRUE) + (1 - tails) *  (dnorm(tau, log = TRUE) + log(tau) - log(z_floor) + psi * log(log(tau)) - psi * log(log(z_floor))) - log(parameters[1]))
  
    return(logL)
    
  }
  else{return(-Inf)}
  
}

# negative log-likelihood function under the LPTN (up to a constant) for the optim R function
neglogLLPTN <- function(parameters, y, X, tau, psi){
  
  if(parameters[1] > 0){
  
    z <- abs((y - X %*% parameters[2:length(parameters)]) / parameters[1])
    tails <- as.numeric(z <= tau)
    # to avoid undefined value of log(log(z)) if tails = 1
    z_floor <- apply(cbind(z), 1, max, 1.001)
    logL <- sum(tails * dnorm(z, log = TRUE) + (1 - tails) *  (dnorm(tau, log = TRUE) + log(tau) - log(z_floor) + psi * log(log(tau)) - psi * log(log(z_floor))) - log(parameters[1]))
  
    return(-logL)
    
  }
  else{return(Inf)}
  
}

# Little function to find (hopefully) the global maximum using several starting points
find_MLE_LPTN <- function(nb_start = 1, initial, sd_initial, y, X, tau, psi, show = TRUE){
  
  MLE <- optim(initial, neglogLLPTN, gr = NULL, y = y, X = X, tau = tau, psi = psi, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))
  if(show == TRUE){print(list(MLE = round(MLE$par, 2), neglogL = MLE$value))}
  
  if (nb_start > 1){
    
    for (i in 2:nb_start){
      
      MLE_poss_best <- optim(initial + rnorm(length(initial), 0, sd_initial), neglogLLPTN, gr = NULL, y = y, X = X, tau = tau, psi = psi, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))
      
      if (MLE_poss_best$value < MLE$value){
        
        MLE <- MLE_poss_best
        if(show == TRUE){print(list(MLE = round(MLE$par, 2), neglogL = MLE$value))}
        
      }
    
    }
    
  }
  
  return(MLE$par)
  
}

# negative log posterior under the LPTN (up to a constant) for the optim R function
negpost_LPTN <- function(parameters, y, X, tau, psi){
  
  if(parameters[1] > 0){
    
    z <- abs((y - X %*% parameters[2:length(parameters)]) / parameters[1])
    tails <- as.numeric(z <= tau)
    # to avoid undefined value of log(log(z)) if tails = 1
    z_floor <- apply(cbind(z), 1, max, 1.001)
    logL <- sum(tails * dnorm(z, log = TRUE) + (1 - tails) *  (dnorm(tau, log = TRUE) + log(tau) - log(z_floor) + psi * log(log(tau)) - psi * log(log(z_floor))) - log(parameters[1]))
  
    return(log(parameters[1]) - logL)
    
  }
  else{return(Inf)}
  
}

# Little function to find (hopefully) the global maximum using several starting points
find_MAP_LPTN <- function(nb_start = 1, initial, sd_initial, y, X, tau, psi){
  
  MAP <- optim(initial, negpost_LPTN, gr = NULL, y = y, X = X, tau = tau, psi = psi, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))
  print(list(MAP = round(MAP$par, 2), negpost = MAP$value))
  
  if (nb_start > 1){
    
    for (i in 2:nb_start){
      
      MAP_poss_best <- optim(initial + rnorm(length(initial), 0, sd_initial), negpost_LPTN, gr = NULL, y = y, X = X, tau = tau, psi = psi, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))
      
      if (MAP_poss_best$value < MAP$value){
        
        MAP <- MAP_poss_best
        print(list(MAP = round(MAP$par, 2), negpost = MAP$value))
        
      }
      
    }
    
  }
  
  return(MAP$par)
  
}

############# Functions for the MCMC algorithm #############

# function to generate from a LPTN
generate_LPTN <- function(tau, psi){
  
  u<-runif(1)
  
  if( u>= pnorm(- tau) && u <= pnorm(tau)){
    
    return(qnorm(u))
    
  }	
  else{
    
    if(u < pnorm(- tau)){
      
      return(- exp((sqrt(2 * pi) * exp(tau^2 / 2) * (psi - 1) * u / (tau * (log(tau))^psi))^(1 / (1 - psi))))	
      
    }
    else{
      
      return(exp((sqrt(2 * pi) * exp(tau^2 / 2) * (psi - 1) * u / (tau * (log(tau))^psi))^(1 / (1 - psi))))
      
    }
    
  }
  
}

rLPTN <- function(n, tau, sortdata = TRUE){ # to generate n LPTN
  
  lambda = 1 + dnorm(tau) * tau * log(tau) / (1 - pnorm(tau)) - 1; 
  rho = 2 * pnorm(tau) - 1; 
  n1 = rbinom(1, n, rho); 
  n2 = rbinom(1, n - n1, .5); 
  n3 = n - n1 - n2;  
  u = runif(n);
  u1 = u[1:n1];
  if (n2 > 0) u2 = u[(n1 + 1):(n1 + n2)];
  if (n3 > 0) u3 = u[(n1 + n2 + 1):n];
  G_tau = (1 + rho)/2
  x1 = qnorm((2 * G_tau - 1) * u1 + 1 - G_tau)
  if (n2 > 0)  x2 = exp(log(tau) / u2^(1 / lambda)) else x2 = NULL
  if (n3 > 0) x3 = -exp(log(tau) / u3^(1 / lambda)) else x3 = NULL
  x = c(x1, x2, x3)
  if (sortdata) {v = order(u); x = x[v]}
  return(x)
  
}

# function to generate from g, the PMF used to randomly select the type of movement at each
# iteration of the reversible jump algorithm 
generate_g <- function(p_upd, k){ 
  # p_upd: probability to propose an update of the parameters
  # 1 = update of the parameters
  # 2 = adding the last parameter
  # 3 = withdrawing the last parameter 
  
  u <- runif(1)
  
  if(u <= p_upd){return(1)}
  else{
    
    if(k == p - 1){return(2)} # we are in the small model, so we add the last parameter
    else{return(3)} # we are in the large model, so we withdraw the last parameter
    
  }
  
}

# The reversible jump (RJ) algorithm, corresponding to a random walk Metropolis (RWM) when p_upd = 1
RJ <- function(nb_iter, ini_val, p_upd = 1, mat_ell, n, p, y, X, tau = NULL, psi = NULL, loc = NULL, sca = NULL, vect_adjust = NULL){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # mat_ell: matrix containing the scalings of the random walks
  # loc: the location of the last coefficient used when adding a parameter
  # sca: same as loc, but for the scaling of the coefficient.
  # vect_adjust: vector used for moving coefficients when switching models.
  
  # We count the number of parameter update attempts
  nb_attempt_1 <- 0
  # and the number of accepted
  nb_accept_1 <- 0
  
  # We set an indicator value to 1 if it is the LPTN model
  if(is.null(tau) == FALSE){
  
    ind_LPTN <- 1
    
  }
  else{ind_LPTN <- 0}
  
  # We record the states of the chain in a matrix
  matrix_states <- matrix(ncol = p + 2, nrow = nb_iter + 1)
  matrix_states[1, ] <- ini_val
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_states[(i - 1), 1]
    
    # Which movement type is attempted?
    if(p_upd == 1){type <- 1}
    else{type <- generate_g(p_upd, k)}
    
    if(type == 1){ # attempt an update of the parameters
      
      nb_attempt_1 <- nb_attempt_1 + 1
      
      # Current state
      location <- as.matrix(matrix_states[(i - 1), 2:(k + 2)])
      
      # We generate the candidate
      if(ind_LPTN == 1){
        
        w <- matrix(nrow = k + 1, ncol = 1) # LPTN
        for(j in 1:(k + 1)){
        
          w[j] <- location[j] + mat_ell[j, k] * generate_LPTN(tau, psi)
        
        }
        
      }
      else{w <- rnorm(k + 1, mean = location, sd = mat_ell[1:(k + 1), k])} # Normal

      
      # We compute the acceptance probability
      if(w[1] > 0){ # if the candidate for sigma > 0
        
        if(ind_LPTN == 1){
         
          # log of numerator
          log_num <- - log(w[1]) + logLLPTN(w, y, as.matrix(X[, 1:k]), tau, psi)
          
          # log of denominator
          log_denom <- - log(location[1]) + logLLPTN(location, y, as.matrix(X[, 1:k]), tau, psi)
           
        }
        else{
          
          # log of numerator
          log_num <- - log(w[1]) + logLnorm(w, n, y, as.matrix(X[, 1:k]))
          
          # log of denominator
          log_denom <- - log(location[1]) + logLnorm(location, n, y, as.matrix(X[, 1:k]))
          
        }
        
        if(log(runif(1)) <= log_num - log_denom){
          # The candidate is accepted
          
          matrix_states[i, 1] <- k
          matrix_states[i, 2:(k + 2)] <- w
          nb_accept_1 <- nb_accept_1 + 1
          
        }
        else{
          
          matrix_states[i, 1] <- k
          matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
          
        }
        
      }
      else{
        
        matrix_states[i, 1] <- k
        matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]	
        
      }
      
    }
    
    if(type == 2){ # attempt adding a parameter
      
      # we generate the candidate for the new parameter
      if(ind_LPTN == 1){
        
        u <- loc + sca * generate_LPTN(tau, psi) 
        
      }
      else{
        
        u <- rnorm(1, mean = loc, sd = sca) 
        
      }
      
      # we move the parameters to obtain the proposal for the new parameter vector
      w <- as.matrix(c(matrix_states[(i - 1), 2:(k + 2)] + vect_adjust, u))
      
      # we compute the acceptance probability
      if(ind_LPTN == 1){
        
        # log of numerator
        log_num <- - log(w[1]) + logLLPTN(w, y, X[, 1:(k + 1)], tau, psi)
        
        # log of denominator
        log_denom <- - log(matrix_states[(i - 1), 2]) + logLLPTN(matrix_states[(i - 1), 2:(k + 2)], y, X[, 1:k], tau, psi) + dLPTN(u, tau, psi, mu = loc, sigma = sca, log.d = TRUE)
         
      }
      else{
        
        # log of numerator
        log_num <- - log(w[1]) + logLnorm(w, n, y, X[, 1:(k + 1)])
        
        # log of denominator
        log_denom <- - log(matrix_states[(i - 1), 2]) + logLnorm(as.matrix(matrix_states[(i - 1), 2:(k + 2)]), n, y, X[, 1:k]) + dnorm(u, mean = loc, sd = sca, log = TRUE)
        
      }
        
      if(log(runif(1)) <= log_num - log_denom){
        # the candidate is accepted
          
        matrix_states[i, 1] <- k + 1
        matrix_states[i, 2:(k + 3)] <- w
          
      }
      else{
          
        matrix_states[i, 1] <- k
        matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
          
      }	
        
    }

    if(type == 3){ #  attempt withdrawing the last parameter 
      
      # we move the parameters to obtain the proposal for the new parameter vector
      w <- as.matrix(matrix_states[(i - 1), 2:(k + 1)] - vect_adjust)
      
      # we compute the acceptance probability
      if(ind_LPTN == 1){
        
        # log of numerator
        log_num <- - log(w[1]) + logLLPTN(w, y, X[, 1:(k - 1)], tau, psi) + dLPTN(matrix_states[(i - 1), k + 2], tau, psi, mu = loc, sigma = sca, log.d = TRUE)
        
        #log of denominator
        log_denom <- - log(matrix_states[(i - 1), 2]) + logLLPTN(as.matrix(matrix_states[(i - 1), 2:(k + 2)]), y, X[, 1:k], tau, psi)
        
      }
      else{
        
        # log of numerator
        log_num <- - log(w[1]) + logLnorm(w, n, y, X[, 1:(k - 1)]) + dnorm(matrix_states[i - 1, k + 2], mean = loc, sd = sca, log = T)
        
        #log of denominator
        log_denom <- - log(matrix_states[(i - 1), 2]) + logLnorm(as.matrix(matrix_states[(i - 1), 2:(k + 2)]), n, y, X[, 1:k])
        
        
        
      }
        
      if(log(runif(1)) <= log_num - log_denom){
        # the candidate is accepted
          
        matrix_states[i, 1] <- k - 1
        matrix_states[i, 2:(k + 1)] <- w
          
      }
      else{
        
        matrix_states[i, 1] <- k
        matrix_states[i, 2:(k + 2)] <- matrix_states[(i - 1), 2:(k + 2)]
          
      }
        
    }
    
  }	
  
  return(list(matrix_states = matrix_states[2:(nb_iter + 1), ], acc_rate_1 = nb_accept_1 / nb_attempt_1))
  
}

# Little procedure for the tuning of the scaling the RWM
require(parallel)
require(coda)
require(LaplacesDemon)
RWM_tuning <- function(ell_low_bound, ell_up_bound, n_unif, ini_val, sd, n, p, y, X, tau = NULL, psi = NULL){
  # We generate uniform random values for the scaling
  # ell_low_bound: lower bound for the uniform
  # ell_up_bound: upper bound for the uniform
  # n_unif: number of random variables 
  
  potential_scalings <- runif(n_unif, min = ell_low_bound, max = ell_up_bound)
  potential_scalings <- sort(potential_scalings)
  
  # We create a vector to stock the results
  mat_results <- matrix(nrow = n_unif, ncol = 3, 0)
  mat_results[, 1] <- potential_scalings
  
  # We create what is needed for parallel computing, comment if you do not want to use this
  nb_cluster <- 2
  cl <- makeCluster(getOption("cl.cores", nb_cluster))
  clusterEvalQ(cl, library("coda"))
  clusterEvalQ(cl, library("LaplacesDemon"))
  clusterExport(cl, c("RJ", "logLnorm")) 
  
  for(i in 1:n_unif){
    
    for(j in 1:(10 / nb_cluster)){ # we want to have 10 outputs for estimation of ESS and acc rate
      # change the "(10 / nb_cluster)" for "10" if you do not run the functions in parallel
    
      results <- matrix(unlist(clusterCall(cl, ESS_rate, ini_val = ini_val, potential_scalings[i], sd = sd, n = n, p = p, y = y, X = X, tau, psi)), ncol = 2, nrow = nb_cluster, byrow = TRUE)
      mat_results[i, 2] <- mat_results[i, 2] + sum(results[, 1])
      mat_results[i, 3] <- mat_results[i, 3] + sum(results[, 2])
      
      # if not run in parallel
      # results <- ESS_rate(ini_val, ell, n, p, y, X, tau, psi)
      # mat_results[i, 2] <- mat_results[i, 2] + results[1]
      # mat_results[i, 3] <- mat_results[i, 3] + results[2]
      
    }
    
  }
  
  stopCluster(cl)
  
  mat_results[, 2] <- mat_results[, 2] / 10
  mat_results[, 3] <- mat_results[, 3] / 10
  
  return(mat_results)
  
}

# We need a function to extract the min ESS and acc rate after the MCMC
ESS_rate <- function(ini_val, ell, sd, n, p, y, X, tau = NULL, psi = NULL){
  
  results <- RJ(nb_iter = 1000, ini_val = ini_val, mat_ell = matrix(nrow = p + 1, ncol = p, rep(ell * sd, p)), n = n, p = p, y = y, X = X)
  min_ess <- min(apply(as.mcmc(results$matrix_states[, -1]), 2, ESS))
  acc_rate <- results$acc_rate_1
  
  return(c(min_ess, acc_rate))
  
}

##################### Figure 1 ########################
n <- 20
p <- 2
x <- seq(1, n)
X <- cbind(rep(1, n), x)
# We set the parameters for the LPTN
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))
set.seed(3)
y <- 10 + x + rnorm(n)

# Trend emerging from the bulk of the data is
# y = 10 + x, with x = 20
# 30 = 10 + 20
# we start at 30
# we want to compute the means under the normal, the normal without the outlier and LPTN(0.95)
# in order to do this accurately for the LPTN, we run 1,000 chains with length 100,000 each for every value of y

# We tune the RWM for LPTN(0.95)
set.seed(1)
sd_LPTN <- c(0.14, 0.40, 0.03) # posterior sds, found using pilot runs
RWM_tuning(ell_low_bound = 0, ell_up_bound = 2, n_unif = 10, ini_val = c(2, c(0.85, 9.66, 1.02)), sd = sd_LPTN, n = n, p = p, y = y, X = X, tau = tau, psi = lambda + 1)
# It seems that ell = 1.2 is ok
set.seed(1)
system.time(RWM_LPTN <- RJ(nb_iter = 100000, ini_val = c(2, c(0.85, 9.66, 1.02)), mat_ell = matrix(nrow = p + 1, ncol = p, 1.2 * sd_LPTN), n = n, p = p, y = y, X = X, tau = tau, psi = lambda + 1))
means_LPTN <- apply(RWM_LPTN$matrix_states[, -1], 2, mean)

# run in parallel on 25 cpus
# it means 40 chains per cpu
seqy <- seq(30, 40, by = 0.2) 

# We create a matrix to store the estimates
# We include an additional row, because we use the results of the latest y value to initialise the MCMC for the next y value
matrix_est <- matrix(ncol = 4, nrow = length(seqy) + 1, 0)
matrix_est[1, 1] <- 30
matrix_est[1, 2:4] <- c(0.73, 9.67, 1.01)
matrix_est[2:nrow(matrix_est), 1] <- seqy

for(rep_1comp in 1:1000){
  # Run this for loop in parallel
  
  for(i in 2:nrow(matrix_est)){
    
    y[n] <- seqy[i - 1]
    
    results <- RJ(nb_iter = 100000, ini_val = c(2, matrix_est[i - 1, 2:4]),  mat_ell = matrix(nrow = p + 1, ncol = p, 1.15 * sd_LPTN), n = n, p = p, y = y, X = X, tau = 4, psi = lambda + 1)
    
    matrix_est[i, 2:4] <- apply(results$matrix_states[10000:100000, 2:ncol(results$matrix_states)], 2, mean)
    
    # # for the normal with the outlier
    # linearreg <- lm(y ~ x)
    # means_N <- c((gamma((n - p) / 2 - 0.5) / gamma((n - p) / 2)) * sqrt((n - p) / 2) * sigma(linearreg), coef(linearreg))
    # matrix_est[i, 2:4] <- means_N
    
  }
  
  write.csv(matrix_est) 
  
}

# aggregate the results
estimates_LPTN <- read.csv 

par(mar = c(4, 5, 1, 3))
plot(matrix_est[2:nrow(matrix_est), 1], matrix_est[2:nrow(matrix_est), 2], type = "l", cex.lab = 1.5, lty = 5, cex.axis = 1.5, cex = 1.5, lwd = 5, xlab = expression(y[paste(i, "*")]), ylab = expression(hat(sigma)), col = "darkred")
lines(estimates_LPTN[, 2], estimates_LPTN[, 3], lwd = 5)
linearreg <- lm(y[-n] ~ x[-n])
means_N <- c((gamma((n - 1 - p) / 2 - 0.5) / gamma((n - 1 - p) / 2)) * sqrt((n - 1 - p) / 2) * sigma(linearreg), coef(linearreg))
abline(a = means_N[1], b = 0, lty = 4, lwd = 6, col = "darkgreen")
legend("topleft", legend = c("N(0, 1)", expression(paste("N(0, 1)  w.o.  ", y[paste(i, "*")])), "LPTN(0.95)"), col = c("darkred", "darkgreen", "black"), lty = c(5, 4, 1), cex = 1.5, lwd = c(5, 6, 5))

par(mar = c(4, 5.5, 1, 3))
plot(matrix_est[2:nrow(matrix_est), 1], matrix_est[2:nrow(matrix_est), 3], type = "l", cex.lab = 1.5, lty = 5, cex.axis = 1.5, cex = 1.5, lwd = 5, xlab = expression(y[paste(i, "*")]), ylab = expression(hat(beta)[1]), col = "darkred")
lines(estimates_LPTN[, 2], estimates_LPTN[, 4], lwd = 5)
abline(a = means_N[2], b = 0, lty = 4, lwd = 6, col = "darkgreen")
legend("bottomleft", legend = c("N(0, 1)", expression(paste("N(0, 1)  w.o.  ", y[paste(i, "*")])), "LPTN(0.95"), col = c("darkred", "darkgreen", "black"), lty = c(5, 4, 1), cex = 1.5, lwd = c(5, 6, 5))

par(mar = c(4, 5.5, 1, 3))
plot(matrix_est[2:nrow(matrix_est), 1], matrix_est[2:nrow(matrix_est), 4], type = "l", cex.lab = 1.5, lty = 5, cex.axis = 1.5, cex = 1.5, lwd = 5, xlab = expression(y[paste(i, "*")]), ylab = expression(hat(beta)[2]), col = "darkred")
lines(smooth.spline(estimates_LPTN[, 2], estimates_LPTN[, 5], spar = 0.5), lwd = 5)
abline(a = means_N[3], b = 0, lty = 4, lwd = 6, col = "darkgreen")
legend("topleft", legend = c("N(0, 1)", expression(paste("N(0, 1)  w.o.  ", y[paste(i, "*")])), "LPTN(0.95)"), col = c("darkred", "darkgreen", "black"), lty = c(5, 4, 1), cex = 1.5, lwd = c(5, 6, 5))

########################## Figure 2 #########################

z <- seq(-6, 6, .01)

par(mar = c(4, 5, 1, 3))
rho <- 0.80
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))
plot(z, dLPTN(z, tau, lambda + 1), type = "l", cex.lab = 1.5, cex.axis = 1.5, cex = 1.5, lwd = 3, xlab = expression(x),
     ylab = expression(f(x)), col = "darkorange", lty = 4)

rho <- 0.90
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))
lines(z, dLPTN(z, tau, lambda + 1), type = "l", lwd = 3, lty = 5, col = "darkgreen")

rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))
lines(z, dLPTN(z, tau, lambda + 1), type = "l", lwd = 3, lty = 1)

legend("topleft", legend = c("LPTN(0.80)", "LPTN(0.90)", "LPTN(0.95)"), col = c("darkorange", "darkgreen", "black"), lty = c(4, 5, 1), cex = 1.5, lwd = 3)

########################## Section 3.3 #########################

# We generate the data (first, without outliers)

# A function to generate truncated normals
rnorm_trunc <- function(n, mu = 0, sigma = 1, t1, t2){

  b1 <- pnorm((t1 - mu) / sigma)
  b2 <- pnorm((t2 - mu) / sigma)
  x <- mu + sigma * qnorm(runif(n, b1, b2))

  return(x)

}

n <- 50 # sample size
p <- 4 # number of covariates (including the intercept)

# x2 = value in thousands attributed to the housing sector
set.seed(4); x2 <- round(rnorm_trunc(n, 500, 100, 300, 700), 0)- 24; x2[36] <- x2[36] + 4
# x3 = living space in square meters
set.seed(2); x3 <- round(rnorm_trunc(n, 200, 50, 100, 300), 0) - 3; x3[10] <- x3[10] + 2
# x4 = land area in square meters
set.seed(13); x4 <- round(rnorm_trunc(n, 500, 100, 300, 700), 0) - 1; x4[1] <- x4[1] + 3
X <- cbind(1, x2, x3, x4)
X_minus_mean <- t(t(X) - c(0, 500, 200, 500))

beta <- cbind(c(500, 1, 1, 0.5)) # the true coefficients
mu <- X_minus_mean %*% beta # locations
pos <- order(mu) # we order according to the locations
X <- X[pos, ]; x2 <- X[,2]; x3 <- X[,3]; x4 <- X[,4]
X_minus_mean <- X_minus_mean[pos, ]
mu <- mu[pos, ] ## E(Y), the expected value of a home, based on the normal model

# y = home value
set.seed(5); y <- round(mu + rnorm(n, mean = 0, sd = 40), 0)

# We add outliers
y[49] <- 1000 # overpriced
y[3] <- 20 # could correspond to an entry error (20 instead of 200)
x2[1] <- 670; x2[3] <- 350; X_minus_mean[1, 2] <- 670 - 500; X_minus_mean[3, 2] <- 350 - 500; X_minus_mean[, 2] <- X_minus_mean[, 2] - mean(X_minus_mean[, 2]) # underpriced
pos_outliers <- c(1, 3, 49)
n_w_o <- n - length(pos_outliers)

### Figure 4 (3 graphs with y vs x2, y vs x3, y vs x4) ###
summary(lm(x2 ~ x3))
summary(lm(x2 ~ x4))
summary(lm(x3 ~ x4))

# y vs x2
par(mar = c(4, 5, 1, 3))
plot(X_minus_mean[, 2], y, type = "p", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex = 1, lwd = 3, xlab = expression(x[2]), ylab = expression(y))

# y vs x3
par(mar = c(4, 5, 1, 3))
plot(X_minus_mean[, 3], y, type = "p", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex = 1, lwd = 3, xlab = expression(x[3]), ylab = expression(y))

# y vs x4
par(mar = c(4, 5, 1, 3))
plot(X_minus_mean[, 4], y, type = "p", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex = 1, lwd = 3, xlab = expression(x[4]), ylab = expression(y))

### Table 2 (parameter estimation) ###

# We set the parameters for the LPTN
rho <- 0.95
tau <- qnorm((1 + rho) / 2)
lambda <- 2 * tau * log(tau) * dnorm(tau) / (1 - (pnorm(tau) - pnorm(-tau)))

## MLEs/Posterior modes with a prior \propto 1 ##

# Under normality
linearreg <- lm(y ~ X_minus_mean[, -1])
MLE_N <- c(sqrt((n - p) / n) * sigma(linearreg), coef(linearreg))
print(as.vector(round(MLE_N, 2)))
# [1]  91.01 504.90   0.97   1.40   0.70

# Under normality - without the outliers
linearreg <- lm(y[-pos_outliers] ~ X_minus_mean[-pos_outliers, -1])
MLE_N_w_o <- c(sqrt((n_w_o - p) / n_w_o) * sigma(linearreg), coef(linearreg))
print(as.vector(round(MLE_N_w_o, 2)))
# [1]  40.52 514.30   1.02   1.09   0.36

# Under LPTN
set.seed(1)
MLE_LPTN <- find_MLE_LPTN(nb_start = 100, initial = as.vector(round(MLE_N_w_o, 2)), sd_initial = c(4, 7, 0.1, 0.2, 0.1), y = y, X = X_minus_mean, tau = tau, psi = lambda + 1)
print(round(MLE_LPTN, 2))
# [1]  44.65 513.08   1.00   1.11   0.40

# Under LPTN - without the outliers
set.seed(1)
MLE_LPTN_w_o <- find_MLE_LPTN(nb_start = 100, initial = as.vector(round(MLE_N_w_o, 2)), sd_initial = c(4, 6, 0.1, 0.1, 0.1), y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, ], tau = tau, psi = lambda + 1)
print(round(MLE_LPTN_w_o, 2))
# [1]  41.10 513.77   1.01   1.10   0.37

## Posterior modes ##

# Under normality
linearreg <- lm(y ~ X_minus_mean[, -1])
MAP_N <- c(sqrt((n - p) / (n + 1)) * sigma(linearreg), coef(linearreg))
print(as.vector(round(MAP_N, 2)))
# [1]  90.11 504.90   0.97   1.40   0.70

# Under normality - without the outliers
linearreg <- lm(y[-pos_outliers] ~ X_minus_mean[-pos_outliers, -1])
MAP_N_w_o <- c(sqrt((n_w_o - p) / (n_w_o + 1)) * sigma(linearreg), coef(linearreg))
print(as.vector(round(MAP_N_w_o, 2)))
# [1]  40.10 514.30   1.02   1.09   0.36

# Under LPTN
set.seed(1)
MAP_LPTN <- find_MAP_LPTN(nb_start = 100, initial = as.vector(round(MLE_LPTN, 2)), sd_initial = c(4, 7, 0.1, 0.2, 0.1), y = y, X = X_minus_mean, tau = tau, psi = lambda + 1)
print(round(MAP_LPTN, 2))
# [1]  44.26 512.95   1.00   1.11   0.40

# Under LPTN - without the outliers
set.seed(1)
MAP_LPTN_w_o <- find_MAP_LPTN(nb_start = 100, initial = as.vector(round(MLE_LPTN_w_o, 2)), sd_initial =  c(4, 6, 0.1, 0.1, 0.1), y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, ], tau = tau, psi = lambda + 1)
print(round(MAP_LPTN_w_o, 2))
# [1]  40.79 513.65   1.01   1.10   0.37

## Posterior means ##

# Under normality
linearreg <- lm(y ~ X_minus_mean[, -1])
means_N <- c((gamma((n - p) / 2 - 0.5) / gamma((n - p) / 2)) * sqrt((n - p) / 2) * sigma(linearreg), coef(linearreg))
print(as.vector(round(means_N, 2)))
# [1]  96.47 504.90   0.97   1.40   0.70

# Under normality - without the outliers
linearreg <- lm(y[-pos_outliers] ~ X_minus_mean[-pos_outliers, -1])
means_N_w_o <- c((gamma((n_w_o - p) / 2 - 0.5) / gamma((n_w_o - p) / 2)) * sqrt((n_w_o - p) / 2) * sigma(linearreg), coef(linearreg))
print(as.vector(round(means_N_w_o, 2)))
# [1]  43.12 514.30   1.02   1.09   0.36

# Under LPTN
# tests for the tuning of the scaling
set.seed(1)
sd_LPTN <- c(4.28, 6.77, 0.08, 0.13, 0.07) # posterior sds, found using pilot runs
RWM_tuning(ell_low_bound = 1.5, ell_up_bound = 2.5, n_unif = 10, ini_val = c(4, MAP_LPTN), sd = sd_LPTN, n = n, p = p, y = y, X = X_minus_mean, tau = tau, psi = lambda + 1)
# It seems that ell = 2 is ok
# We run the RWM with 1,000,000 iterations for the estimation, roughly 50 minutes on my computer
set.seed(1)
system.time(RWM_LPTN <- RJ(nb_iter = 1000000, ini_val = c(4, MAP_LPTN), mat_ell = matrix(nrow = p + 1, ncol = 4, rep(2 * sd_LPTN, 4)), n = n, p = p, y = y, X = X_minus_mean, tau = tau, psi = lambda + 1))
means_LPTN <- apply(RWM_LPTN$matrix_states[, -1], 2, mean)
round(means_LPTN, 2)
# [1]  47.91 514.04   1.03   1.12   0.39

# Under LPTN - without the outliers
# tests for the tuning of the scaling
set.seed(1)
sd_LPTN_w_o <- c(3.80, 5.84, 0.07, 0.12, 0.07) # posterior sds, found using pilot runs
RWM_tuning(ell_low_bound = 0.8, ell_up_bound = 1.2, n_unif = 10, ini_val = c(4, MAP_LPTN_w_o), sd = sd_LPTN, n = n_w_o, p = p, y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, ], tau = tau, psi = lambda + 1)
# It seems that ell = 1.15 is ok
# We run the RWM with 1,000,000 iterations for the estimation, roughly 50 minutes on my computer
set.seed(1)
system.time(RWM_LPTN_w_o <- RJ(nb_iter = 10000000, ini_val = c(4, MAP_LPTN_w_o), mat_ell = matrix(nrow = p + 1, ncol = 4, rep(1.15 * sd_LPTN_w_o, 4)), n = n_w_o, p = p, y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, ], tau = tau, psi = lambda + 1))
means_LPTN_w_o <- apply(RWM_LPTN_w_o$matrix_states[, -1], 2, mean)
round(means_LPTN_w_o, 2)
# [1]  43.82 514.50   1.03   1.09   0.36

## Posterior medians ##

# Under normality
linearreg <- lm(y ~ X_minus_mean[, -1])
medians_N <- c(1 / sqrt(qgamma(0.5, shape = (n - p) / 2, rate = ((n - p) / 2) * sigma(linearreg)^2)), coef(linearreg))
print(as.vector(round(medians_N, 2)))
# [1]  95.58 504.90   0.97   1.40   0.70

# Under normality - without the outliers
linearreg <- lm(y[-pos_outliers] ~ X_minus_mean[-pos_outliers, -1])
medians_N_w_o <- c(1 / sqrt(qgamma(0.5, shape = (n_w_o - p) / 2, rate = ((n_w_o - p) / 2) * sigma(linearreg)^2)), coef(linearreg))
print(as.vector(round(medians_N_w_o, 2)))
# [1]  42.70 514.30   1.02   1.09   0.36

# Under LPTN
medians_LPTN <- apply(RWM_LPTN$matrix_states[, -1], 2, median)
round(medians_LPTN, 2)
# [1]  47.37 514.04   1.03   1.12   0.39

# Under LPTN - without the outliers
medians_LPTN_w_o <- apply(RWM_LPTN_w_o$matrix_states[, -1], 2, median)
round(medians_LPTN_w_o, 2)
# [1]  43.49 514.54   1.03   1.09   0.36

## Credible intervals ##

# Under normality
# tests for the tuning of the scaling
set.seed(1)
sd_N <- c(10.51, 13.95, 0.16, 0.30, 0.16) # posterior sds, found using pilot runs
RWM_tuning(ell_low_bound = 0.8, ell_up_bound = 1.2, n_unif = 10, ini_val = c(4, MAP_N), sd = sd_N, n = n, p = p, y = y, X = X_minus_mean)
# It seems that ell = 1.05 is ok
# We run the RWM with 1,000,000 iterations for the estimation, roughly 6 minutes on my computer
set.seed(1)
system.time(RWM_N <- RJ(nb_iter = 1000000, ini_val = c(4, MAP_N), mat_ell = matrix(nrow = p + 1, ncol = 4, rep(1.05 * sd_N, 4)), n = n, p = p, y = y, X = X_minus_mean))
CI_N <- matrix(ncol = 2, nrow = p + 1)
for(i in 1:(p + 1)){

  CI_N[i, ] <- HPDinterval(as.mcmc(RWM_N$matrix_states[, i + 1]), prob = 0.95)[1, ]

}
round(CI_N[, 1], 2)
# [1]  77.35 478.07   0.66   0.81   0.38 # lower bound
round(CI_N[, 2], 2)
# [1]  117.07 532.15   1.29   2.00   1.02 # upper bound

# Under normality - without the outliers
# tests for the tuning of the scaling
set.seed(1)
sd_N_w_o <- c(4.64, 6.03, 0.08, 0.14, 0.08) # posterior sds, found using pilot runs
RWM_tuning(ell_low_bound = 0.8, ell_up_bound = 1.2, n_unif = 10, ini_val = c(4, MAP_N_w_o), sd = sd_N_w_o, n = n_w_o, p = p, y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, ])
# It seems that ell = 1.05 is ok
# We run the RWM with 1,000,000 iterations for the estimation, roughly 6 minutes on my computer
set.seed(1)
system.time(RWM_N_w_o <- RJ(nb_iter = 1000000, ini_val = c(4, MAP_N_w_o), mat_ell = matrix(nrow = p + 1, ncol = 4, rep(1.05 * sd_N_w_o, 4)), n = n_w_o, p = p, y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, ]))
CI_N_w_o <- matrix(ncol = 2, nrow = p + 1)
for(i in 1:(p + 1)){

  CI_N_w_o[i, ] <- HPDinterval(as.mcmc(RWM_N_w_o$matrix_states[, i + 1]), prob = 0.95)[1, ]

}
round(CI_N_w_o[, 1], 2)
# [1]  34.35 501.83   0.87   0.82   0.21 # lower bound
round(CI_N_w_o[, 2], 2)
# [1]  52.70 526.80   1.18   1.37   0.51 # upper bound

# Under LPTN
CI_LPTN <- matrix(ncol = 2, nrow = p + 1)
for(i in 1:(p + 1)){

  CI_LPTN[i, ] <- HPDinterval(as.mcmc(RWM_LPTN$matrix_states[, i + 1]), prob = 0.95)[1, ]

}
round(CI_LPTN[, 1], 2)
# [1]  36.82 500.19   0.86   0.81   0.22 # lower bound
round(CI_LPTN[, 2], 2)
# [1]  59.73 527.64   1.20   1.42   0.56 # upper bound

# Under LPTN - without the outliers
CI_LPTN_w_o <- matrix(ncol = 2, nrow = p + 1)
for(i in 1:(p + 1)){

  CI_LPTN_w_o[i, ] <- HPDinterval(as.mcmc(RWM_LPTN_w_o$matrix_states[, i + 1]), prob = 0.95)[1, ]

}
round(CI_LPTN_w_o[, 1], 2)
# [1]  34.45 501.90   0.87   0.81   0.21 # lower bound
round(CI_LPTN_w_o[, 2], 2)
# [1]  53.64 527.04   1.19   1.37   0.52 # upper bound

## Outlier Detection ##

## Under LPTN based on the whole sample - samples from the posteriors
yfitted_LPTN <- X_minus_mean %*% t(RWM_LPTN$matrix_states[, 3:(p + 2)])
e_LPTN <- y - yfitted_LPTN
z_LPTN <- e_LPTN / RWM_LPTN$matrix_states[, 2]

varrho_LPTN <- function(z) {
  zabs <- cbind(abs(z))
  zmax <- apply(zabs, 1, max, tau)
  zmin <- apply(zabs, 1, min, tau)
  return(2 * (pnorm(tau) - pnorm(zmin))   +
           2 * dnorm(tau) * tau * (log(tau))^(lambda + 1) * 1 / (lambda * (log(zmax))^lambda))
}

vect_varrho_LPTN <- t(apply(z_LPTN, 1, varrho_LPTN))

# posterior mean
yfitted_LPTN_mean <- apply(yfitted_LPTN, 1, mean)
yfitted_LPTN_mean[c(2, pos_outliers)]
# [1] 288.6146 573.0553 349.4241 703.9675

e_LPTN_mean <- apply(e_LPTN, 1, mean)
e_LPTN_mean[c(2, pos_outliers)]
#  [1] 37.38538 -436.0553 -329.4241  296.0325

z_LPTN_mean <- apply(z_LPTN, 1, mean)
z_LPTN_mean[c(2, pos_outliers)]
# [1] 0.7931148 -9.248626 -6.989586  6.278087

varrho_LPTN_mean <- apply(vect_varrho_LPTN, 1, mean)
varrho_LPTN_mean[c(2, pos_outliers)]
# [1] 0.459120604 0.001298113 0.001983853 0.002385293

# posterior median
yfitted_LPTN_median <- apply(yfitted_LPTN, 1, median)
yfitted_LPTN_median[c(2, pos_outliers)]
# [1] 288.7179 572.5972 349.4079 703.7091

e_LPTN_median <- apply(e_LPTN, 1, median)
e_LPTN_median[c(2, pos_outliers)]
# [1] 37.28214 -435.5972 -329.4079  296.2909

z_LPTN_median <- apply(z_LPTN, 1, median)
z_LPTN_median[c(2, pos_outliers)]
# [1] 0.779871 -9.199492 -6.951558  6.242339

varrho_LPTN_median <- apply(vect_varrho_LPTN, 1, median)
varrho_LPTN_median[c(2, pos_outliers)]
# [1] 0.435306972 0.001262170 0.001913604 0.002281980

# Credibility intervals
CI_yfitted_LPTN <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_yfitted_LPTN[i, ] <- HPDinterval(as.mcmc(yfitted_LPTN[i, ]), prob = 0.95)[1, ]

  }
CI_yfitted_LPTN[c(2,pos_outliers), 1]
# [1] 249.1679 529.4238 316.2437 667.8191
CI_yfitted_LPTN[c(2,pos_outliers), 2]
# [1] 327.4913 617.6105 381.5231 740.8264

CI_e_LPTN <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_e_LPTN[i, ] <- HPDinterval(as.mcmc(e_LPTN[i, ]), prob = 0.95)[1, ]

}
CI_e_LPTN[c(2,pos_outliers), 1]
# [1] -1.491259 -480.610490 -361.523071  259.173625
CI_e_LPTN[c(2,pos_outliers), 2]
# [1] 76.83207 -392.42382 -296.24375  332.18092

CI_z_LPTN <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_z_LPTN[i, ] <- HPDinterval(as.mcmc(z_LPTN[i, ]), prob = 0.95)[1, ]

}
CI_z_LPTN[c(2,pos_outliers), 1]
# [1] -0.06168682 -11.66991605  -8.81918686   4.63108130
CI_z_LPTN[c(2,pos_outliers), 2]
# [1] 1.658868 -6.907290 -5.219108  7.996605

CI_varrho_LPTN <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_varrho_LPTN[i, ] <- HPDinterval(as.mcmc(vect_varrho_LPTN[i, ]), prob = 0.95)[1, ]

}
CI_varrho_LPTN[c(2,pos_outliers), 1]
# [1] 0.0681594950 0.0008653969 0.0012371778 0.0014016864
CI_varrho_LPTN[c(2,pos_outliers), 2]
# [1] 0.910447811 0.001807296 0.002879238 0.003582566

# MAP
yfitted_LPTN_MAP <- X_minus_mean %*% cbind(MAP_LPTN[2:5])
yfitted_LPTN_MAP[c(2, pos_outliers)]
# [1] 289.6685 566.0228 351.5242 703.3967

e_LPTN_MAP <- y - yfitted_LPTN_MAP
e_LPTN_MAP[c(2, pos_outliers)]
# [1] 36.33152 -429.0228 -331.5242  296.6033

z_LPTN_MAP <- e_LPTN_MAP / MAP_LPTN[1]
z_LPTN_MAP[c(2, pos_outliers)]
# [1] 0.8209163 -9.693837 -7.490841  6.701797

varrho_LPTN_MAP <-  varrho_LPTN(z_LPTN_MAP)
varrho_LPTN_MAP[c(2, pos_outliers)]
# [1] 0.411693941 0.001174627 0.001703028 0.002029380

## MLE

yfitted_LPTN_MLE <- X_minus_mean %*% cbind(MLE_LPTN[2:5])
yfitted_LPTN_MLE[c(2,pos_outliers)]
# [1] 289.6409 566.8792 351.3338 703.3646

e_LPTN_MLE <- y - yfitted_LPTN_MLE
e_LPTN_MLE[c(2, pos_outliers)]
# [1] 36.35911 -429.8792 -331.3338  296.6354

z_LPTN_MLE <- e_LPTN_MLE / MLE_LPTN[1]
z_LPTN_MLE[c(2, pos_outliers)]
# [1] 0.8143169 -9.627791 -7.420719  6.643597

prob_LPTN_MLE <-  varrho_LPTN(z_LPTN_MLE)
prob_LPTN_MLE[c(2, pos_outliers)]
# [1] 0.415463410 0.001185595 0.001727789 0.002058340

## Under normal based on the whole sample - samples from the posteriors

yfitted_N <- X_minus_mean %*% t(RWM_N$matrix_states[,3:(p+2)])
e_N <- y - yfitted_N
z_N <- e_N / RWM_N$matrix_states[,2]
varrho_N <- function(z) {2 * (1 - pnorm(abs(z)))}
vect_varrho_N <- t(apply(z_N, 1, varrho_N))

# posterior mean
yfitted_N_mean <- apply(yfitted_N, 1, mean)
yfitted_N_mean[c(2, pos_outliers)]
# [1] 242.3049 500.755 335.123 759.664

e_N_mean <- apply(e_N, 1, mean)
e_N_mean[c(2, pos_outliers)]
#  [1] 83.6951 -363.755 -315.123  240.336

z_N_mean <- apply(z_N, 1, mean)
z_N_mean[c(2, pos_outliers)]
# [1] 0.8773939 -3.812126 -3.303377  2.517925

varrho_N_mean <- apply(vect_varrho_N, 1, mean)
varrho_N_mean[c(2, pos_outliers)]
# [1] 0.4131212241 0.0008223835 0.0026487609 0.0208246396

# posterior median
yfitted_N_median <- apply(yfitted_N, 1, median)
yfitted_N_median[c(2, pos_outliers)]
# [1] 242.2713 500.6300 335.0106 759.7160

e_N_median <- apply(e_N, 1, median)
e_N_median[c(2, pos_outliers)]
# [1] 83.72873 -363.6300 -315.0106  240.2840

z_N_median <- apply(z_N, 1, median)
z_N_median[c(2, pos_outliers)]
# [1] 0.8678569 -3.786104 -3.282706  2.497227

varrho_N_median <- apply(vect_varrho_N, 1, median)
varrho_N_median[c(2, pos_outliers)]
# [1] 0.3854630752 0.0001530274 0.0010281598 0.0125168780

# Credibility intervals for yfitted
CI_yfitted_N <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_yfitted_N[i, ] <- HPDinterval(as.mcmc(yfitted_N[i, ]), prob = 0.95)[1, ]

}
CI_yfitted_N[c(2, pos_outliers), 1]
# [1] 168.8901 421.5768 273.5717 691.8829
CI_yfitted_N[c(2, pos_outliers), 2]
# [1] 316.5899 580.5655 396.7826 827.2216

CI_e_N <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_e_N[i, ] <- HPDinterval(as.mcmc(e_N[i, ]), prob = 0.95)[1, ]

}
CI_e_N[c(2, pos_outliers), 1]
# [1] 9.410104 -443.565485 -376.782564  172.778449
CI_e_N[c(2, pos_outliers), 2]
# [1] 157.1099 -284.5768 -253.5717  308.1171

CI_z_N <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_z_N[i, ] <- HPDinterval(as.mcmc(z_N[i, ]), prob = 0.95)[1, ]

}
CI_z_N[c(2,pos_outliers), 1]
# [1] 0.08561258 -4.96757114 -4.25534850  1.65813971
CI_z_N[c(2,pos_outliers), 2]
# [1] 1.685214 -2.694022 -2.389555  3.405799

CI_varrho_N <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_varrho_N[i, ] <- HPDinterval(as.mcmc(vect_varrho_N[i, ]), prob = 0.95)[1, ]

}
CI_varrho_N[c(2, pos_outliers), 1]
# [1] 0.05438549 3.508305e-14 1.920601e-10 9.134841e-09
CI_varrho_N[c(2, pos_outliers), 2]
# [1] 0.833498426 0.003711891 0.010629035 0.068712163

# MAP
yfitted_N_MAP <- X_minus_mean %*% cbind(MAP_N[2:5])
yfitted_N_MAP[c(2, pos_outliers)]
# [1] 242.4935 500.4873 335.3042 759.6037

e_N_MAP <- y - yfitted_N_MAP
e_N_MAP[c(2, pos_outliers)]
# [1] 83.50646 -363.4873 -315.3042  240.3963

z_N_MAP <- e_N_MAP / MAP_N[1]
z_N_MAP[c(2, pos_outliers)]
# [1] 0.9266888 -4.033696 -3.498998  2.667728

varrho_N_MAP <-  varrho_N(z_N_MAP)
varrho_N_MAP[c(2, pos_outliers)]
# [1] 0.3540881 0.00005490645 0.0004670104 0.007636597

# MLE
yfitted_N_MLE <- X_minus_mean %*% cbind(MLE_N[2:5])
yfitted_N_MLE[c(2, pos_outliers)]
# [1] 242.4935 500.4873 335.3042 759.6037

e_N_MLE <- y - yfitted_N_MLE
e_N_MLE[c(2, pos_outliers)]
# [1] 83.50646 -363.4873 -315.3042  240.3963

z_N_MLE <- e_N_MLE / MLE_N[1]
z_N_MLE[c(2, pos_outliers)]
# [1] 0.9175586 -3.993954 -3.464524  2.641445

varrho_N_MLE <-  varrho_N(z_N_MLE)
varrho_N_MLE[c(2, pos_outliers)]
# [1] 0.35885 0.00006498055 0.0005311706 0.008255328

## Figure 5 - posterior means for the standardised errors z_i and \varrho(z_i) ##

# Under LPTN
par(mar = c(4, 5, 1, 3))
plot(1:50, z_LPTN_mean, type = "p", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex = 1, xlab = "Index", ylab = "Standardised Errors", col = ifelse(abs(z_LPTN_mean) > 2.3, "red", "black"), ylim = c(min(z_LPTN_mean), max(z_LPTN_mean)), xlim = c(0, 52))
# We write the prob P(|e/sigma| > |zi|) for the outliers on the graph
varrho_LPTN_mean[pos_outliers]
# [1]  0.001298113 0.001983853 0.002385293
text(pos_outliers[1], z_LPTN_mean[pos_outliers[1]], labels = round(varrho_LPTN_mean[pos_outliers[1]],4), cex = 1.5, pos = 4, col = "red")
text(pos_outliers[2], z_LPTN_mean[pos_outliers[2]], labels = "0.0020", cex = 1.5, pos = 4, col = "red")
text(pos_outliers[3], z_LPTN_mean[pos_outliers[3]]-.1, labels = round(varrho_LPTN_mean[pos_outliers[3]],4), cex = 1.5, pos = 1, col = "red")

# Under normality
par(mar = c(4, 5, 1, 3))
plot(1:50, z_N_mean, type = "p", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex = 1, xlab = "Index", ylab = "Standardised Errors", col = ifelse(abs(z_LPTN_mean) > 2.3, "red", "black"), ylim = c(min(z_LPTN_mean), max(z_LPTN_mean)), xlim=c(0, 52))
# We write the prob P(|z| > |z_hat|) for the outliers on the graph
varrho_N_mean[pos_outliers]
# [1] 0.0008223835 0.0026487609 0.0208246396
text(pos_outliers[1] - 3.5, z_N_mean[pos_outliers[1]] - 1, labels = "0.0008", cex = 1.5, pos = 4, col = "red")
text(pos_outliers[2], z_N_mean[pos_outliers[2]], labels = round(varrho_N_mean[pos_outliers[2]], 4), cex = 1.5, pos = 4, col = "red")
text(pos_outliers[3], z_N_mean[pos_outliers[3]], labels = round(varrho_N_mean[pos_outliers[3]], 4), cex = 1.5, pos = 3, col = "red")

## Predicted values under the LPTN model

## for houses with the same characteristics as the 50 houses in the sample
eLPTN <- matrix(rLPTN(length(yfitted_LPTN), tau), nrow=n) # LPTN(0.95, 0,1)
eLPTNs <- t(t(eLPTN) * RWM_LPTN$matrix_states[,2])  # LPTN(0.95, 0,sigma)
ypred_LPTN <- yfitted_LPTN + eLPTNs

X_minus_mean_new <- rbind(c(1, 0, 0, 0)) # the typical house
yfitted_LPTN_new <- X_minus_mean_new %*% t(RWM_LPTN$matrix_states[,3:(p+2)])
eLPTN_new <- matrix(rLPTN(length(yfitted_LPTN_new), tau), nrow=nrow(X_minus_mean_new)) # LPTN(0.95, 0,1)
eLPTNs_new <- t(t(eLPTN_new) * RWM_LPTN$matrix_states[,2])  # LPTN(0.95, 0, sigma)
ypred_LPTN_new <- yfitted_LPTN_new + eLPTNs_new

CI_ypred_LPTN <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_ypred_LPTN[i, ] <- HPDinterval(as.mcmc(ypred_LPTN[i, ]), prob = 0.95)[1, ]

}
CI_ypred_LPTN[c(2, pos_outliers), 1]
#[1] 184.6338 465.1124 246.0867 599.4516
CI_ypred_LPTN[c(2, pos_outliers), 2]
#[1] 393.9654 678.8397 450.6077 805.6111

CI_ypred_LPTN_new <- matrix(ncol = 2, nrow = nrow(X_minus_mean_new))
for(i in 1:nrow(X_minus_mean_new)){

  CI_ypred_LPTN_new[i, ] <- HPDinterval(as.mcmc(ypred_LPTN_new[i, ]), prob = 0.95)[1, ]

}
CI_ypred_LPTN_new[, 1]
# [1] 417.3963
CI_ypred_LPTN_new[, 2]
# [1] 611.5606

## Predicted values under the normal model

## for houses with the same characteristics as the 50 houses in the sample
eN <- matrix(rnorm(length(yfitted_N)), nrow=n)
eNs <- t(t(eN) * RWM_N$matrix_states[,2])  # N(0, sigma)
ypred_N <- yfitted_N + eNs

X_minus_mean_new <- rbind(c(1, 0, 0, 0)) # the typical house
yfitted_N_new <- X_minus_mean_new %*% t(RWM_N$matrix_states[,3:(p+2)])
eN_new <- matrix(rnorm(length(yfitted_N_new)), nrow=nrow(X_minus_mean_new)) # # N(0,1)
eNs_new <- t(t(eN_new) * RWM_N$matrix_states[,2])  # N(0, sigma)

ypred_N_new <- yfitted_N_new + eNs_new

CI_ypred_N <- matrix(ncol = 2, nrow = 50)
for(i in 1:50){

  CI_ypred_N[i, ] <- HPDinterval(as.mcmc(ypred_N[i, ]), prob = 0.95)[1, ]

}
CI_ypred_N[c(2,pos_outliers), 1]
#[1]  36.92305 295.85176 134.52921 556.62128
CI_ypred_N[c(2,pos_outliers), 2]
#[1] 446.9465 710.0902 535.6831 961.5978

CI_ypred_N_new <- matrix(ncol = 2, nrow = nrow(X_minus_mean_new))
for(i in 1:nrow(X_minus_mean_new)){

  CI_ypred_N_new[i, ] <- HPDinterval(as.mcmc(ypred_N_new[i, ]), prob = 0.95)[1, ]

}
CI_ypred_N_new[, 1]
# [1] 313.6635
CI_ypred_N_new[, 2]
# [1] 698.5641

## Bayes factors for testing \beta_4 = 0 ##

# We need additional information to run the RJ:
# - the parameter locations under the model without the last covariate (that we call the small model), we use the MAP
# - the scaling of the RWM under the small model

# Under normality
linearreg <- lm(y ~ X_minus_mean[, c(-1, -4)])
MAP_N_small <- c(sqrt((n - p - 1) / (n + 1)) * sigma(linearreg), coef(linearreg))
print(as.vector(round(MAP_N_small, 2)))
# [1]  105.39 504.90   1.03   1.47
sd_N_small <- c(11.85, 16.28, 0.19, 0.35)
set.seed(1)
RWM_tuning(ell_low_bound = 0.8, ell_up_bound = 1.2, n_unif = 10, ini_val = c(3, MAP_N_small), sd = sd_N_small, n = n, p = p - 1, y = y, X = X_minus_mean[, -4])
# It seems that ell = 1.15 is ok
loc_N <- 0.70 # MAP of the last parameter under the large model
sca_N <- 0.16 # scaling of the last parameter under the large model
vect_adjust_N <- c(90.11, 504.90, 0.97, 1.40) - c(105.39, 504.90, 1.03, 1.47) # MAP of the first four parameters under the large model - MAP of the four parameters of the small model
# We run the RJ with 10,000,000 iterations, roughly 7.5 minutes on my computer
set.seed(1)
system.time(RJ_N <- RJ(nb_iter = 10000000, ini_val = c(4, MAP_N), p_upd = 0.1, mat_ell = matrix(nrow = p + 1, ncol = 4, c(rep(c(1.15 * sd_N_small, NA), 3), 1.05 * sd_N)), n, p, y, X_minus_mean, loc = loc_N, sca = sca_N, vect_adjust = vect_adjust_N))
round(length(which(RJ_N$matrix_states[, 1] == p)) / length(which(RJ_N$matrix_states[, 1] == (p - 1))), 2)
# [1]  1736.02

# Under normality - without the outliers
linearreg <- lm(y[-pos_outliers] ~ X_minus_mean[-pos_outliers, c(-1, -4)])
MAP_N_small_w_o <- c(sqrt((n_w_o - p - 1) / (n_w_o + 1)) * sigma(linearreg), coef(linearreg))
# [1]  48.74 514.63   1.06   1.07
sd_N_small_w_o <- c(5.92, 8.10, 0.10, 0.17)
set.seed(1)
RWM_tuning(ell_low_bound = 0.8, ell_up_bound = 1.2, n_unif = 10, ini_val = c(3, MAP_N_small_w_o), sd = sd_N_small_w_o, n = n_w_o, p = p - 1, y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, -4])
# It seems that ell = 1.15 is ok
loc_N_w_o <- 0.36 # MAP of the last parameter under the large model
sca_N_w_o <- 0.08 # scale of the last parameter under the large model
vect_adjust_N_w_o <- c(40.10, 514.30, 1.02, 1.09) - c(48.74, 514.63,  1.06, 1.07) # MAP of the first four parameters under the large model - MAP of the four parameters of the small model
# We run the RJ with 10,000,000 iterations, roughly 7.5 minutes on my computer
set.seed(1)
system.time(RJ_N_w_o <- RJ(nb_iter = 10000000, ini_val = c(4, MAP_N_w_o), p_upd = 0.7, mat_ell = matrix(nrow = p + 1, ncol = 4, c(rep(c(1.15 * sd_N_small_w_o, NA), 3), 1.05 * sd_N_w_o)), n = n_w_o, p, y[-pos_outliers], X_minus_mean[-pos_outliers, ], loc = loc_N_w_o, sca = sca_N_w_o, vect_adjust = vect_adjust_N_w_o))
round(length(which(RJ_N_w_o$matrix_states[, 1] == p)) / length(which(RJ_N_w_o$matrix_states[, 1] == (p - 1))), 2)
# [1]  2804.05

# Under LPTN
MAP_LPTN_small <- optim(c(51.30, 515.72,  1.10, 1.08), negpost_LPTN, gr = NULL, y = y, X = X_minus_mean[, -4], tau = tau, psi = lambda + 1, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))$par
print(round(MAP_LPTN_small, 2))
# [1]  51.30 515.72   1.10   1.08
sd_LPTN_small <- c(5.97, 8.27, 0.1, 0.17)
set.seed(1)
RWM_tuning(ell_low_bound = 1.5, ell_up_bound = 2.5, n_unif = 10, ini_val = c(3, MAP_LPTN_small), sd = sd_LPTN_small, n = n, p = p - 1, y = y, X = X_minus_mean[, -4], tau = tau, psi = lambda + 1)
# It seems that ell = 2 is ok
loc_LPTN <- 0.40 # MAP of the last parameter under the large model
sca_LPTN <- 0.09 # scaling of the last parameter under the large model
vect_adjust_LPTN <- c(44.26, 512.95, 1.00, 1.11) - c(51.30, 515.72, 1.10,  1.08) # MAP of the first four parameters under the large model - MAP of the four parameters of the small model
# We run the RJ with 10,000,000 iterations, roughly 1h on my computer
set.seed(1)
system.time(RJ_LPTN <- RJ(nb_iter = 10000000, ini_val = c(4, MAP_LPTN), p_upd = 0.7, mat_ell = matrix(nrow = p + 1, ncol = 4, c(rep(c(2 * sd_LPTN_small, NA), 3), 2 * sd_LPTN)), n = n, p = p, y = y, X = X_minus_mean, loc = loc_LPTN, sca = sca_LPTN, vect_adjust = vect_adjust_LPTN, tau = tau, psi = lambda + 1))
round(length(which(RJ_LPTN$matrix_states[, 1] == p)) / length(which(RJ_LPTN$matrix_states[, 1] == (p - 1))), 2)
# [1]  1676.57

# Under LPTN - without the outliers
MAP_LPTN_small_w_o <- optim(c(47.38, 516.41,  1.10, 1.07), negpost_LPTN, gr = NULL, y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, -4], tau = tau, psi = lambda + 1, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))$par
print(round(MAP_LPTN_small_w_o, 2))
# [1]  47.38 516.41   1.10   1.07
sd_LPTN_small_w_o <- c(4.93, 7.59, 0.09, 0.15)
set.seed(1)
RWM_tuning(ell_low_bound = 0.5, ell_up_bound = 1.5, n_unif = 10, ini_val = c(3, MAP_LPTN_small_w_o), sd = sd_LPTN_small_w_o, n = n_w_o, p = p - 1, y = y[-pos_outliers], X = X_minus_mean[-pos_outliers, -4], tau = tau, psi = lambda + 1)
# It seems that ell = 1.15 is ok
loc_LPTN_w_o <- 0.37 # MAP of the last parameter under the large model
sca_LPTN_w_o <- 0.08 # scaling of the last parameter under the larger model
vect_adjust_LPTN_w_o <- c(40.79, 513.66,  1.01, 1.10) - c(47.38, 516.41,  1.10, 1.07) # MAP of the first four parameters under the large model - MAP of the four parameters of the small model
# We run the RJ with 10,000,000 iterations, roughly 1h on my computer
set.seed(1)
system.time(RJ_LPTN_w_o <- RJ(nb_iter = 10000000, ini_val = c(4, MAP_LPTN_w_o), p_upd = 0.7, mat_ell = matrix(nrow = p + 1, ncol = 4, c(rep(c(1.15 * sd_LPTN_small_w_o, NA), 3), 1.15 * sd_LPTN_w_o)), n = n_w_o, p, y[-pos_outliers], X_minus_mean[-pos_outliers, ], loc = loc_LPTN_w_o, sca = sca_LPTN_w_o, vect_adjust = vect_adjust_LPTN_w_o, tau = tau, psi = lambda + 1))
round(length(which(RJ_LPTN_w_o$matrix_states[, 1] == p)) / length(which(RJ_LPTN_w_o$matrix_states[, 1] == (p - 1))), 2)
# [1]  2120.79

########################## Section 3.4 #########################

# We consider the same data set as in Section 3.3, except that we get rid of the y's because we will generate some depending on the
# scenario

# we generate the same data set
# A function to generate truncated normals
rnorm_trunc <- function(n, mu = 0, sigma = 1, t1, t2){

  b1 <- pnorm((t1 - mu) / sigma)
  b2 <- pnorm((t2 - mu) / sigma)
  x <- mu + sigma * qnorm(runif(n, b1, b2))

  return(x)

}

n <- 50 # sample size
p <- 4 # number of covariates (including the intercept)

# x2 = value in thousands attributed to the housing sector
set.seed(4); x2 <- round(rnorm_trunc(n, 500, 100, 300, 700), 0) - 24; x2[36] <- x2[36] + 4
# x3 = living space in square meters
set.seed(2); x3 <- round(rnorm_trunc(n, 200, 50, 100, 300), 0) - 3; x3[10] <- x3[10] + 2
# x4 = land area in square meters
set.seed(13); x4 <- round(rnorm_trunc(n, 500, 100, 300, 700), 0) - 1; x4[1] <- x4[1] + 3
X <- cbind(1, x2, x3, x4)
X_minus_mean <- t(t(X) - c(0, 500, 200, 500))
beta <- cbind(c(500, 1, 1, 0.5)) # the true coefficients
mu <- X_minus_mean %*% beta # locations
pos <- order(mu) # we order according to the locations
X <- X[pos, ]; x2 <- X[,2]; x3 <- X[,3]; x4 <- X[,4]
X_minus_mean <- X_minus_mean[pos, ]
x2[1] <- 670; x2[3] <- 350; X_minus_mean[1, 2] <- 670 - 500; X_minus_mean[3, 2] <- 350 - 500; X_minus_mean[, 2] <- X_minus_mean[, 2] - mean(X_minus_mean[, 2])

# # For the case n = 100 #
# # we generate 50 more x observations using the same mechanism
# set.seed(1)
# x2new <- round(rnorm_trunc(n, 500, 100, 300, 700), 0) - 24
# x3new <- round(rnorm_trunc(n, 200, 50, 100, 300), 0) - 3
# x4new <- round(rnorm_trunc(n, 500, 100, 300, 700), 0) - 1
#
# # we center them
# x2new <- x2new - mean(x2new)
# x3new <- x3new - mean(x3new)
# x4new <- x4new - mean(x4new)
# X_minus_mean_new <- cbind(rep(1, n), x2new, x3new, x4new)
# X_minus_mean <- rbind(X_minus_mean, X_minus_mean_new) # which has again centred columns
# n <- 100

# required functions and packages for the estimation

# minus of the log-likelihood under the Student
neglogLstudent <- function(parameters, n, y, X, d.f){
  # parameters[1] = sigma
  # parameters[2] = beta_1
  # ...

  if(parameters[1] > 0){

    return(n * log(parameters[1]) - sum(apply((y - X %*% parameters[2:length(parameters)]) / parameters[1], 1 , dt, df = d.f, log = TRUE)))

  }
  else{return(Inf)}

}

require("MASS")
require("robustbase")
require("robust")

# Mixture of two normals
# EM algorithm
require("nloptr")

fct_prob <- function(n, y, X, beta, sigma, w){

  mat_prob <- matrix(ncol = 2, nrow = n)
  mat_prob[, 1] <- w * (1 / (sqrt(2 * pi) * sigma[1])) * exp(-0.5 * (y - X %*% beta)^2 / sigma[1]^2)
  mat_prob[, 2] <- (1 - w) * (1 / (sqrt(2 * pi) * sigma[2])) * exp(-0.5 * (y - X %*% beta)^2 / sigma[2]^2)

  return(mat_prob / apply(mat_prob, 1, sum))

}

e_step <- function(param, mat_prob, n, y, X){

  beta <- param[1:4]
  sigma <- param[5:6]
  w <- param[7]
  e <- sum(mat_prob[, 1] * (log(w) - 0.5 * log(pi) - log(sigma[1]) - (0.5 / sigma[1]^2) * (y - X %*% beta)^2))
  e <- e + sum(mat_prob[, 2] * (log(1 - w) - 0.5 * log(pi) - log(sigma[2]) - (0.5 / sigma[2]^2) * (y - X %*% beta)^2))

  return(-e)

}

EM <- function(n, y, X, beta, sigma, w, eps){
  # beta, sigma and w are initial values
  # eps is the threshold for relative distance between the current and latest expectations
  # if this distance < eps, we stop
  dist <- Inf

  # current expectation
  mat_prob <- fct_prob(n = n, y = y, X = X, beta = beta, sigma = sigma, w = w)
  e <- -e_step(c(beta, sigma, w), mat_prob, n, y, X)

  # We count the number of iterations to limit it to 1000
  nb_iter <- 0

  while(dist > eps){

    if(nb_iter <= 1000){

      lastest_e <- e

      # hin: inequality for sigma[2] > sigma[1]
      param <- auglag(c(beta, sigma, w), e_step, lower = c(rep(-Inf, 4), 0, 0, 0), upper = c(rep(Inf, 6), 1), hin = function(x)x[6] - 5 - x[5], localsolver = "COBYLA", nl.info = FALSE, control = list(maxeval = 40000, ftol_rel = 10^(-12)), mat_prob = mat_prob, n = n, y = y, X = X)$par
      beta <- param[1:4]
      sigma <- param[5:6]
      w <- param[7]

      mat_prob <- fct_prob(n = n, y = y, X = X, beta = beta, sigma = sigma, w = w)
      e <- -e_step(c(beta, sigma, w), mat_prob, n, y, X)

      if(e - lastest_e >= 0){

        dist <- e - lastest_e

      }
      nb_iter <- nb_iter + 1

    }
    else{dist <- 0}

  }

  return(list(beta = beta, sigma = sigma, w = w))

}

fct_simul <- function(nb_dataset, n, p, X){

  # with this translation, the true coefficients are in fact
  beta <- cbind(c(508.88, 1, 1, 0.5))

  # We define the matrices in which we will stock the errors
  errors_N <- matrix(ncol = 3, nrow = 1, 0)
  vect_rho <- c(0.80, 0.84, 0.9, 0.93, 0.95, 0.98)
  mat_errors_LPTN <- matrix(ncol = 6, nrow = length(vect_rho), 0)
  mat_errors_LPTN[, 1] <- vect_rho
  mat_errors_LPTN[, 2] <- qnorm((1 + vect_rho) / 2)
  mat_errors_LPTN[, 3] <- 2 * mat_errors_LPTN[, 2] * log(mat_errors_LPTN[, 2] ) * dnorm(mat_errors_LPTN[, 2] ) / (1 - (pnorm(mat_errors_LPTN[, 2]) - pnorm(-mat_errors_LPTN[, 2])))
  vect_df <- c(1, 2, 4, 6, 10)
  mat_errors_T <- matrix(ncol = 4, nrow = length(vect_df), 0)
  mat_errors_T[, 1] <- vect_df
  errors_M <- matrix(ncol = 3, nrow = 1, 0)
  errors_MM <- matrix(ncol = 3, nrow = 1, 0)
  errors_S <- matrix(ncol = 3, nrow = 1, 0)
  errors_LTS <- matrix(ncol = 3, nrow = 1, 0)
  errors_REWLSE <- matrix(ncol = 3, nrow = 1, 0)
  errors_mixtures <- matrix(ncol = 3, nrow = 1, 0)

  sce <- "Sce0" 

  # location of the outliers
  loc <- 7 # or 3 depending on the scenario

  for(i in 1:nb_dataset){

    # No contamination scenario
    if(sce == "Sce0"){

      components <- rep(1, n)
      y <- X %*% beta + rnorm(n, mean = 0, sd = 40)

    }
    else{

      # Contamination Scenarios 1 or 2 - 90% N(0, 1) + X% N(7, 1) scenario
      components <- sample(1:2, prob = c(0.95, 0.05), size = n, replace = TRUE)
      mus <- c(0, loc)
      y <- X %*% beta + 40 * (rnorm(n) + mus[components])

      # # Contamination scenario 3 or 4 - 95% N(0, 1) + X% N(7, 1) with high leverage points scenario
      # components <- sample(1:2, prob = c(0.90, 0.10), size = n, replace = TRUE)
      #
      # # We identify the indices of the outliers
      # ind_out <- which(components == 2)
      # X_modif <- X
      # if(length(ind_out) > 0){
      #
      #   # We sample the covariable numbers of which we change the observations
      #   cov_num <- sample(2:4, size = length(ind_out), replace = TRUE)
      #   for(j in 1:length(ind_out)){
      #
      #     X_modif[ind_out[j], cov_num[j]] <- 1.5 * max(X[, cov_num[j]])
      #
      #   }
      #
      # }
      #
      # mus <- c(0, loc)
      # y <- X_modif %*% beta + 40 * (rnorm(n) + mus[components])

    }

    # Estimation and computation of the errors

    # Under normality
    linearreg <- lm(y ~ X[, -1])
    errors_N[1] <- errors_N[1] + sum((X %*% coef(linearreg) - X %*% beta)^2)
    errors_N[2] <- errors_N[2] + sum((coef(linearreg) - beta)^2)
    errors_N[3] <- errors_N[3] + (sqrt((n - p) / n) * sigma(linearreg) - 40)^2

    # LPTN
    for(j in 1:length(vect_rho)){

      MLE_LPTN <- find_MLE_LPTN(nb_start = 1, initial = c(40, beta), sd_initial = NULL, y = y, X = X, tau = mat_errors_LPTN[j, 2], psi = mat_errors_LPTN[j, 3] + 1, show = FALSE)
      mat_errors_LPTN[j, 4] <- mat_errors_LPTN[j, 4] + sum((X %*% MLE_LPTN[2:5] - X %*% beta)^2)
      mat_errors_LPTN[j, 5] <- mat_errors_LPTN[j, 5] + sum((MLE_LPTN[2:5] - beta)^2)
      mat_errors_LPTN[j, 6] <- mat_errors_LPTN[j, 6] + (MLE_LPTN[1] - 40)^2

    }

    # Student
    for(j in 1:length(vect_df)){

      MLE_T <- optim(c(40, beta), neglogLstudent, gr = NULL, n = n, y = y, X = X, d.f = mat_errors_T[j, 1],  method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))$par
      mat_errors_T[j, 2] <- mat_errors_T[j, 2] + sum((X %*% MLE_T[2:5] - X %*% beta)^2)
      mat_errors_T[j, 3] <- mat_errors_T[j, 3] + sum((MLE_T[2:5] - beta)^2)
      mat_errors_T[j, 4] <- mat_errors_T[j, 4] + (MLE_T[1] - 40)^2

    }

    # M-estimator - default setting: Huber psi function with k = 1.345
    regM <- rlm(y ~ X[, -1], method = "M", maxit = 150)
    errors_M[1] <- errors_M[1] + sum((X %*% coefficients(regM) - X %*% beta)^2)
    errors_M[2] <- errors_M[2] + sum((coefficients(regM) - beta)^2)
    errors_M[3] <- errors_M[3] + (summary(regM)$sigma - 40)^2

    # MM-estimator
    regMM <- rlm(y ~ X[, -1], method = "MM", maxit = 150)
    errors_MM[1] <- errors_MM[1] + sum((X %*% coefficients(regMM) - X %*% beta)^2)
    errors_MM[2] <- errors_MM[2] + sum((coefficients(regMM) - beta)^2)
    errors_MM[3] <- errors_MM[3] + (summary(regMM)$sigma - 40)^2

    # S-estimator
    regS <- lmrob.S(y = y, x = X, control = lmrob.control(nRes = 20, k.max = 5000, max.it = 5000, maxit.scale = 500))
    errors_S[1] <- errors_S[1] + sum((X %*% coefficients(regS) - X %*% beta)^2)
    errors_S[2] <- errors_S[2] + sum((coefficients(regS) - beta)^2)
    errors_S[3] <- errors_S[3] + (regS$scale - 40)^2

    # Least trimmed squares (LTS)
    regLTS <- ltsReg(y ~ X[, -1])
    errors_LTS[1] <- errors_LTS[1] + sum((X %*% coefficients(regLTS) - X %*% beta)^2)
    errors_LTS[2] <- errors_LTS[2] + sum((coefficients(regLTS) - beta)^2)
    errors_LTS[3] <- errors_LTS[3] + (regLTS$scale - 40)^2

    # REWLSE
    regREWLSE <- lmRob(y ~ X[, -1], control = lmRob.control(final.alg = "Adaptive", mxr = 5000, mxf = 5000, mxs = 5000))
    errors_REWLSE[1] <- errors_REWLSE[1] + sum((X %*% coefficients(regREWLSE) - X %*% beta)^2)
    errors_REWLSE[2] <- errors_REWLSE[2] + sum((coefficients(regREWLSE) - beta)^2)
    errors_REWLSE[3] <- errors_REWLSE[3] + (regREWLSE$scale - 40)^2

    # Mixture of two normals
    # we set starting values for the mixture parameters
    if(length(which(components == 1)) < n){

      start_sigma <- c(40, 40 * loc)
      start_w <- length(which(components == 1)) / n

    }
    else{

      start_sigma <- c(40, 50)
      start_w <- 0.99

    }
    param_mixtures <- EM(n = n, y = y, X = X, beta = beta, sigma = start_sigma, w = start_w, 10^(-3))
    errors_mixtures[1] <- errors_mixtures[1] + sum((X %*% param_mixtures$beta - X %*% beta)^2)
    errors_mixtures[2] <- errors_mixtures[2] + sum((param_mixtures$beta - beta)^2)
    errors_mixtures[3] <- errors_mixtures[3] + (param_mixtures$sigma[1] - 40)^2

    if(i %% 100 == 0){ # to save the results every 100 data sets

      write.csv(errors_N) 
      write.csv(mat_errors_LPTN) 
      write.csv(mat_errors_T) 
      write.csv(errors_M) 
      write.csv(errors_MM) 
      write.csv(errors_S) 
      write.csv(errors_LTS) 
      write.csv(errors_REWLSE) 
      write.csv(errors_mixtures) 

    }

  }

  return(list(errors_N = errors_N, mat_errors_LPTN = mat_errors_LPTN, mat_errors_T = mat_errors_T, errors_M = errors_M, errors_MM = errors_MM,
             errors_S = errors_S, errors_LTS = errors_LTS, errors_REWLSE = errors_REWLSE, errors_mixtures = errors_mixtures))

}

# I ran this on 25 cpus in parallel
system.time(results <- fct_simul(nb_dataset = 10000, n = n, p = p, X = X_minus_mean))

# We compute the premiums - n = 50, aggregate the results 
errors_LPTN_sce0 <- results$mat_errors_LPTN 
errors_LTS_sce0 <- results$errors_LTS 
errors_M_sce0 <- results$errors_M 
errors_MM_sce0 <- results$errors_MM 
errors_N_sce0 <- results$errors_N 
errors_REWLSE_sce0 <- results$errors_REWLSE 
errors_S_sce0 <- results$errors_S 
errors_T_sce0 <- results$mat_errors_T 
errors_mix_sce0 <- results$errors_mixtures 

# take the sqrt 
errors_LPTN_sce0[, 2:4] <- sqrt(errors_LPTN_sce0[, 2:4])
errors_LTS_sce0 <- sqrt(errors_LTS_sce0)
errors_M_sce0 <- sqrt(errors_M_sce0)
errors_MM_sce0 <- sqrt(errors_MM_sce0)
errors_N_sce0 <- sqrt(errors_N_sce0)
errors_REWLSE_sce0 <- sqrt(errors_REWLSE_sce0)
errors_T_sce0[, 2:4] <- sqrt(errors_T_sce0[, 2:4])
errors_mix_sce0 <- sqrt(errors_mix_sce0)

premiums_LPTN <- cbind(errors_LPTN_sce0[, 1], errors_LPTN_sce0[, 2:4] %*% (diag(1 / as.vector(errors_N_sce0))) - 1)
premiums_LTS <- errors_LTS_sce0 / errors_N_sce0 - 1
premiums_M <- errors_M_sce0 / errors_N_sce0 - 1
premiums_MM <- errors_MM_sce0 / errors_N_sce0 - 1
premiums_REWLSE <- errors_REWLSE_sce0 / errors_N_sce0 - 1
premiums_S <- errors_S_sce0 / errors_N_sce0 - 1
premiums_T <- cbind(errors_T_sce0[, 1], errors_T_sce0[, 2:4] %*% (diag(1 / as.vector(errors_N_sce0))) - 1)
premiums_mix <- errors_mix_sce0 / errors_N_sce0 - 1

# We compute the premiums - n = 100, aggregate the results
errors_LPTN_sce0 <- results$mat_errors_LPTN 
errors_LTS_sce0 <- results$errors_LTS 
errors_M_sce0 <- results$errors_M 
errors_MM_sce0 <- results$errors_MM 
errors_N_sce0 <- results$errors_N 
errors_REWLSE_sce0 <- results$errors_REWLSE 
errors_S_sce0 <- results$errors_S 
errors_T_sce0 <- results$mat_errors_T 
errors_mix_sce0 <- results$errors_mixtures 

# take the sqrt 
errors_LPTN_sce0[, 2:4] <- sqrt(errors_LPTN_sce0[, 2:4])
errors_LTS_sce0 <- sqrt(errors_LTS_sce0)
errors_M_sce0 <- sqrt(errors_M_sce0)
errors_MM_sce0 <- sqrt(errors_MM_sce0)
errors_N_sce0 <- sqrt(errors_N_sce0)
errors_REWLSE_sce0 <- sqrt(errors_REWLSE_sce0)
errors_T_sce0[, 2:4] <- sqrt(errors_T_sce0[, 2:4])
errors_mix_sce0 <- sqrt(errors_mix_sce0)

premiums_LPTN <- cbind(errors_LPTN_sce0[, 1], errors_LPTN_sce0[, 2:4] %*% (diag(1 / as.vector(errors_N_sce0))) - 1)
premiums_LTS <- errors_LTS_sce0 / errors_N_sce0 - 1
premiums_M <- errors_M_sce0 / errors_N_sce0 - 1
premiums_MM <- errors_MM_sce0 / errors_N_sce0 - 1
premiums_REWLSE <- errors_REWLSE_sce0 / errors_N_sce0 - 1
premiums_S <- errors_S_sce0 / errors_N_sce0 - 1
premiums_T <- cbind(errors_T_sce0[, 1], errors_T_sce0[, 2:4] %*% (diag(1 / as.vector(errors_N_sce0))) - 1)
premiums_mix <- errors_mix_sce0 / errors_N_sce0 - 1

# We compute the protections - Scenario 1 with n = 50 - 5% and location = 7, aggregate the results
errors_LPTN_Sce1 <- results$mat_errors_LPTN 
errors_LTS_Sce1 <- results$errors_LTS 
errors_M_Sce1 <- results$errors_M 
errors_MM_Sce1 <- results$errors_MM 
errors_N_Sce1 <- results$errors_N 
errors_REWLSE_Sce1 <- results$errors_REWLSE 
errors_S_Sce1 <- results$errors_S 
errors_T_Sce1 <- results$mat_errors_T 
errors_mix_Sce1 <- results$errors_mixtures 

# take the sqrt 
errors_LPTN_Sce1[, 2:4] <- sqrt(errors_LPTN_Sce1[, 2:4])
errors_LTS_Sce1 <- sqrt(errors_LTS_Sce1)
errors_M_Sce1 <- sqrt(errors_M_Sce1)
errors_MM_Sce1 <- sqrt(errors_MM_Sce1)
errors_N_Sce1 <- sqrt(errors_N_Sce1)
errors_REWLSE_Sce1 <- sqrt(errors_REWLSE_Sce1)
errors_T_Sce1[, 2:4] <- sqrt(errors_T_Sce1[, 2:4])
errors_mix_Sce1 <- sqrt(errors_mix_Sce1)

protections_LPTN_Sce1 <- cbind(errors_LPTN_Sce1[, 1], 1 - errors_LPTN_Sce1[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce1))))
protections_LTS_Sce1 <- 1 - errors_LTS_Sce1 / errors_N_Sce1
protections_M_Sce1 <- 1 - errors_M_Sce1 / errors_N_Sce1
protections_MM_Sce1 <- 1 - errors_MM_Sce1 / errors_N_Sce1
protections_REWLSE_Sce1 <- 1 - errors_REWLSE_Sce1 / errors_N_Sce1
protections_S_Sce1 <- 1 - errors_S_Sce1 / errors_N_Sce1
protections_T_Sce1 <- cbind(errors_T_Sce1[, 1],1 - errors_T_Sce1[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce1))))
protections_mix_Sce1 <- 1 - errors_mix_Sce1 / errors_N_Sce1

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce1[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
text(0.015, 0.38, labels = "LPTN(0.98)", pos = 1)
text(0.121, 0.475, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 2], protections_T_Sce1[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.012, 0.385, labels = expression(T[10]), pos = 4)
text(0.340, 0.388, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce1[1], pch = 19)
text(0.326, 0.422, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce1[1], pch = 19)
text(0.026, 0.430, labels = "M", pos = 4)
points(premiums_MM[1], protections_MM_Sce1[1], pch = 19)
text(0.033, 0.520, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce1[1], pch = 19)
text(0.123, 0.496, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce1[1], pch = 19)
text(0.009, 0.515, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce1[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.05, 0.612, labels = "LPTN(0.98)", pos = 1)
text(0.514, 0.766, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 4], protections_T_Sce1[, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.423, 0.565, labels = expression(T[10]), pos = 2)
text(1.116, 0.791, labels = expression(T[4]), pos = 1)
points(premiums_LTS[3], protections_LTS_Sce1[3], pch = 19)
text(0.107, 0.776, labels = "LTS", pos = 1)
points(premiums_M[3], protections_M_Sce1[3], pch = 19)
text(0.552, 0.771, labels = "M", pos = 3)
points(premiums_MM[3], protections_MM_Sce1[3], pch = 19)
text(0.245, 0.797, labels = "MM", pos = 1)
points(premiums_REWLSE[3], protections_REWLSE_Sce1[3], pch = 19)
text(0.350, 0.797, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce1[3], pch = 19)
text(0.368, 0.806, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# We compute the protections - Scenario 1 with n = 100 - 5% and location = 7, aggregate the results
errors_LPTN_Sce1 <- results$mat_errors_LPTN 
errors_LTS_Sce1 <- results$errors_LTS 
errors_M_Sce1 <- results$errors_M 
errors_MM_Sce1 <- results$errors_MM 
errors_N_Sce1 <- results$errors_N 
errors_REWLSE_Sce1 <- results$errors_REWLSE 
errors_S_Sce1 <- results$errors_S 
errors_T_Sce1 <- results$mat_errors_T 
errors_mix_Sce1 <- results$errors_mixtures 

# take the sqrt
errors_LPTN_Sce1[, 2:4] <- sqrt(errors_LPTN_Sce1[, 2:4])
errors_LTS_Sce1 <- sqrt(errors_LTS_Sce1)
errors_M_Sce1 <- sqrt(errors_M_Sce1)
errors_MM_Sce1 <- sqrt(errors_MM_Sce1)
errors_N_Sce1 <- sqrt(errors_N_Sce1)
errors_REWLSE_Sce1 <- sqrt(errors_REWLSE_Sce1)
errors_T_Sce1[, 2:4] <- sqrt(errors_T_Sce1[, 2:4])
errors_mix_Sce1 <- sqrt(errors_mix_Sce1)

protections_LPTN_Sce1 <- cbind(errors_LPTN_Sce1[, 1], 1 - errors_LPTN_Sce1[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce1))))
protections_LTS_Sce1 <- 1 - errors_LTS_Sce1 / errors_N_Sce1
protections_M_Sce1 <- 1 - errors_M_Sce1 / errors_N_Sce1
protections_MM_Sce1 <- 1 - errors_MM_Sce1 / errors_N_Sce1
protections_REWLSE_Sce1 <- 1 - errors_REWLSE_Sce1 / errors_N_Sce1
protections_S_Sce1 <- 1 - errors_S_Sce1 / errors_N_Sce1
protections_T_Sce1 <- cbind(errors_T_Sce1[, 1],1 - errors_T_Sce1[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce1))))
protections_mix_Sce1 <- 1 - errors_mix_Sce1 / errors_N_Sce1

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce1[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
# text(0.03, 0.64, labels = "LPTN(0.98)", pos = 1)
text(0.140, 0.535, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 2], protections_T_Sce1[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.015, 0.468, labels = expression(T[10]), pos = 1)
text(0.313, 0.476, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce1[1], pch = 19)
text(0.254, 0.521, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce1[1], pch = 19)
text(0.026, 0.490, labels = "M", pos = 4)
points(premiums_MM[1], protections_MM_Sce1[1], pch = 19)
text(0.029, 0.584, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce1[1], pch = 19)
text(0.077, 0.574, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce1[1], pch = 19)
text(0.004, 0.582, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce1[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.05, 0.779, labels = "LPTN(0.98)", pos = 1)
text(1.048, 0.779, labels = "LPTN(0.80)", pos = 3)
lines(premiums_T[-5, 4], protections_T_Sce1[-5, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.658, 0.634, labels = expression(T[10]), pos = 1)
# text(2.037, 0.910, labels = expression(T[6]), pos = 1)
points(premiums_LTS[3], protections_LTS_Sce1[3], pch = 19)
text(0.076, 0.810, labels = "LTS", pos = 4)
points(premiums_M[3], protections_M_Sce1[3], pch = 19)
text(0.596, 0.833, labels = "M", pos = 3)
points(premiums_MM[3], protections_MM_Sce1[3], pch = 19)
text(0.300, 0.840, labels = "MM", pos = 1)
points(premiums_REWLSE[3], protections_REWLSE_Sce1[3], pch = 19)
text(0.410, 0.840, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce1[3], pch = 19)
text(0.414, 0.871, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# We compute the protections - Scenario 2 with n = 50 - 10% and location = 7, aggregate the results
errors_LPTN_Sce2 <- results$mat_errors_LPTN 
errors_LTS_Sce2 <- results$errors_LTS 
errors_M_Sce2 <- results$errors_M 
errors_MM_Sce2 <- results$errors_MM 
errors_N_Sce2 <- results$errors_N 
errors_REWLSE_Sce2 <- results$errors_REWLSE 
errors_S_Sce2 <- results$errors_S 
errors_T_Sce2 <- results$mat_errors_T 
errors_mix_Sce2 <- results$errors_mixtures 

# take the sqrt
errors_LPTN_Sce2[, 2:4] <- sqrt(errors_LPTN_Sce2[, 2:4])
errors_LTS_Sce2 <- sqrt(errors_LTS_Sce2)
errors_M_Sce2 <- sqrt(errors_M_Sce2)
errors_MM_Sce2 <- sqrt(errors_MM_Sce2)
errors_N_Sce2 <- sqrt(errors_N_Sce2)
errors_REWLSE_Sce2 <- sqrt(errors_REWLSE_Sce2)
errors_T_Sce2[, 2:4] <- sqrt(errors_T_Sce2[, 2:4])
errors_mix_Sce2 <- sqrt(errors_mix_Sce2)

protections_LPTN_Sce2 <- cbind(errors_LPTN_Sce2[, 1], 1 - errors_LPTN_Sce2[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce2))))
protections_LTS_Sce2 <- 1 - errors_LTS_Sce2 / errors_N_Sce2
protections_M_Sce2 <- 1 - errors_M_Sce2 / errors_N_Sce2
protections_MM_Sce2 <- 1 - errors_MM_Sce2 / errors_N_Sce2
protections_REWLSE_Sce2 <- 1 - errors_REWLSE_Sce2 / errors_N_Sce2
protections_S_Sce2 <- 1 - errors_S_Sce2 / errors_N_Sce2
protections_T_Sce2 <- cbind(errors_T_Sce2[, 1], 1 - errors_T_Sce2[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce2))))
protections_mix_Sce2 <- 1 - errors_mix_Sce2 / errors_N_Sce2

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce2[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
text(0.015, 0.168, labels = "LPTN(0.98)", pos = 1)
text(0.121, 0.640, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 2], protections_T_Sce2[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.015, 0.341, labels = expression(T[10]), pos = 4)
text(0.340, 0.597, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce2[1], pch = 19)
text(0.325, 0.636, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce2[1], pch = 19)
text(0.028, 0.529, labels = "M", pos = 2)
points(premiums_MM[1], protections_MM_Sce2[1], pch = 19)
text(0.033, 0.671, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce2[1], pch = 19)
text(0.123, 0.672, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce2[1], pch = 19)
text(0.01, 0.665, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce2[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.05, 0.247, labels = "LPTN(0.98)", pos = 1)
text(0.513, 0.821, labels = "LPTN(0.80)", pos = 3)
lines(premiums_T[, 4], protections_T_Sce2[, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.423, 0.382, labels = expression(T[10]), pos = 1)
text(1.116, 0.739, labels = expression(T[4]), pos = 1)
points(premiums_LTS[3], protections_LTS_Sce2[3], pch = 19)
text(0.107, 0.778, labels = "LTS", pos = 2)
points(premiums_M[3], protections_M_Sce2[3], pch = 19)
text(0.552, 0.778, labels = "M", pos = 1)
points(premiums_MM[3], protections_MM_Sce2[3], pch = 19)
text(0.280, 0.805, labels = "MM", pos = 1)
points(premiums_REWLSE[3], protections_REWLSE_Sce2[3], pch = 19)
text(0.390, 0.820, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce2[3], pch = 19)
text(0.368, 0.854, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# We compute the protections - Scenario 2 with n = 100 - 10% and location = 7, aggregate the results
errors_LPTN_Sce2 <- results$mat_errors_LPTN 
errors_LTS_Sce2 <- results$errors_LTS 
errors_M_Sce2 <- results$errors_M 
errors_MM_Sce2 <- results$errors_MM 
errors_N_Sce2 <- results$errors_N 
errors_REWLSE_Sce2 <- results$errors_REWLSE 
errors_S_Sce2 <- results$errors_S 
errors_T_Sce2 <- results$mat_errors_T 
errors_mix_Sce2 <- results$errors_mixtures 

# take the sqrt
errors_LPTN_Sce2[, 2:4] <- sqrt(errors_LPTN_Sce2[, 2:4])
errors_LTS_Sce2 <- sqrt(errors_LTS_Sce2)
errors_M_Sce2 <- sqrt(errors_M_Sce2)
errors_MM_Sce2 <- sqrt(errors_MM_Sce2)
errors_N_Sce2 <- sqrt(errors_N_Sce2)
errors_REWLSE_Sce2 <- sqrt(errors_REWLSE_Sce2)
errors_T_Sce2[, 2:4] <- sqrt(errors_T_Sce2[, 2:4])
errors_mix_Sce2 <- sqrt(errors_mix_Sce2)

protections_LPTN_Sce2 <- cbind(errors_LPTN_Sce2[, 1], 1 - errors_LPTN_Sce2[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce2))))
protections_LTS_Sce2 <- 1 - errors_LTS_Sce2 / errors_N_Sce2
protections_M_Sce2 <- 1 - errors_M_Sce2 / errors_N_Sce2
protections_MM_Sce2 <- 1 - errors_MM_Sce2 / errors_N_Sce2
protections_REWLSE_Sce2 <- 1 - errors_REWLSE_Sce2 / errors_N_Sce2
protections_S_Sce2 <- 1 - errors_S_Sce2 / errors_N_Sce2
protections_T_Sce2 <- cbind(errors_T_Sce2[, 1], 1 - errors_T_Sce2[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce2))))
protections_mix_Sce2 <- 1 - errors_mix_Sce2 / errors_N_Sce2

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce2[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
text(0.015, 0.245, labels = "LPTN(0.98)", pos = 1)
text(0.140, 0.708, labels = "LPTN(0.80)", pos = 3)
lines(premiums_T[, 2], protections_T_Sce2[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.015, 0.410, labels = expression(T[10]), pos = 4)
text(0.313, 0.679, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce2[1], pch = 19)
text(0.254, 0.719, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce2[1], pch = 19)
text(0.020, 0.590, labels = "M", pos = 3)
points(premiums_MM[1], protections_MM_Sce2[1], pch = 19)
text(0.029, 0.742, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce2[1], pch = 19)
text(0.077, 0.742, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce2[1], pch = 19)
text(0.004, 0.734, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce2[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.05, 0.321, labels = "LPTN(0.98)", pos = 1)
text(1.048, 0.832, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[-5, 4], protections_T_Sce2[-5, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.657, 0.422, labels = expression(T[10]), pos = 3)
# text(2.025, 0.822, labels = expression(T[6]), pos = 3)
points(premiums_LTS[3], protections_LTS_Sce2[3], pch = 19)
text(0.077, 0.805, labels = "LTS", pos = 2)
points(premiums_M[3], protections_M_Sce2[3], pch = 19)
text(0.596, 0.837, labels = "M", pos = 1)
points(premiums_MM[3], protections_MM_Sce2[3], pch = 19)
text(0.310, 0.845, labels = "MM", pos = 1)
points(premiums_REWLSE[3], protections_REWLSE_Sce2[3], pch = 19)
text(0.420, 0.850, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce2[3], pch = 19)
text(0.414, 0.899, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# We compute the protections - Scenario 3 with n = 50 - 5% and location = 3, aggregate the results
errors_LPTN_Sce3 <- results$mat_errors_LPTN 
errors_LTS_Sce3 <- results$errors_LTS 
errors_M_Sce3 <- results$errors_M 
errors_MM_Sce3 <- results$errors_MM 
errors_N_Sce3 <- results$errors_N 
errors_REWLSE_Sce3 <- results$errors_REWLSE 
errors_S_Sce3 <- results$errors_S 
errors_T_Sce3 <- results$mat_errors_T 
errors_mix_Sce3 <- results$errors_mixtures 

# take the sqrt
errors_LPTN_Sce3[, 2:4] <- sqrt(errors_LPTN_Sce3[, 2:4])
errors_LTS_Sce3 <- sqrt(errors_LTS_Sce3)
errors_M_Sce3 <- sqrt(errors_M_Sce3)
errors_MM_Sce3 <- sqrt(errors_MM_Sce3)
errors_N_Sce3 <- sqrt(errors_N_Sce3)
errors_REWLSE_Sce3 <- sqrt(errors_REWLSE_Sce3)
errors_T_Sce3[, 2:4] <- sqrt(errors_T_Sce3[, 2:4])
errors_mix_Sce3 <- sqrt(errors_mix_Sce3)

protections_LPTN_Sce3 <- cbind(errors_LPTN_Sce3[, 1], 1 - errors_LPTN_Sce3[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce3))))
protections_LTS_Sce3 <- 1 - errors_LTS_Sce3 / errors_N_Sce3
protections_M_Sce3 <- 1 - errors_M_Sce3 / errors_N_Sce3
protections_MM_Sce3 <- 1 - errors_MM_Sce3 / errors_N_Sce3
protections_REWLSE_Sce3 <- 1 - errors_REWLSE_Sce3 / errors_N_Sce3
protections_S_Sce3 <- 1 - errors_S_Sce3 / errors_N_Sce3
protections_T_Sce3 <- cbind(errors_T_Sce3[, 1],1 - errors_T_Sce3[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce3))))
protections_mix_Sce3 <- 1 - errors_mix_Sce3 / errors_N_Sce3

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce3[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
# text(0.015, 0.67, labels = "LPTN(0.98)", pos = 1)
text(0.121, 0.489, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 2], protections_T_Sce3[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.015, 0.424, labels = expression(T[10]), pos = 1)
text(0.340, 0.407, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce3[1], pch = 19)
text(0.326, 0.437, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce3[1], pch = 19)
text(0.028, 0.472, labels = "M", pos = 1)
points(premiums_MM[1], protections_MM_Sce3[1], pch = 19)
text(0.033, 0.529, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce3[1], pch = 19)
text(0.123, 0.508, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce3[1], pch = 19)
text(0.01, 0.527, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce3[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.050, 0.695, labels = "LPTN(0.98)", pos = 1)
text(0.514, 0.784, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 4], protections_T_Sce3[, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.423, 0.620, labels = expression(T[10]), pos = 1)
text(1.116, 0.813, labels = expression(T[4]), pos = 1)
points(premiums_LTS[3], protections_LTS_Sce3[3], pch = 19)
text(0.107, 0.794, labels = "LTS", pos = 1)
points(premiums_M[3], protections_M_Sce3[3], pch = 19)
text(0.552, 0.793, labels = "M", pos = 3)
points(premiums_MM[3], protections_MM_Sce3[3], pch = 19)
text(0.295, 0.81, labels = "MM", pos = 3)
points(premiums_REWLSE[3], protections_REWLSE_Sce3[3], pch = 19)
text(0.355, 0.81, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce3[3], pch = 19)
text(0.380, 0.820, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# We compute the protections - Scenario 3 with n = 100 - 5% and location = 3, aggregate the results
errors_LPTN_Sce3 <- results$mat_errors_LPTN 
errors_LTS_Sce3 <- results$errors_LTS 
errors_M_Sce3 <- results$errors_M 
errors_MM_Sce3 <- results$errors_MM 
errors_N_Sce3 <- results$errors_N 
errors_REWLSE_Sce3 <- results$errors_REWLSE 
errors_S_Sce3 <- results$errors_S 
errors_T_Sce3 <- results$mat_errors_T 
errors_mix_Sce3 <- results$errors_mixtures 

# take the sqrt
errors_LPTN_Sce3[, 2:4] <- sqrt(errors_LPTN_Sce3[, 2:4])
errors_LTS_Sce3 <- sqrt(errors_LTS_Sce3)
errors_M_Sce3 <- sqrt(errors_M_Sce3)
errors_MM_Sce3 <- sqrt(errors_MM_Sce3)
errors_N_Sce3 <- sqrt(errors_N_Sce3)
errors_REWLSE_Sce3 <- sqrt(errors_REWLSE_Sce3)
errors_T_Sce3[, 2:4] <- sqrt(errors_T_Sce3[, 2:4])
errors_mix_Sce3 <- sqrt(errors_mix_Sce3)

protections_LPTN_Sce3 <- cbind(errors_LPTN_Sce3[, 1], 1 - errors_LPTN_Sce3[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce3))))
protections_LTS_Sce3 <- 1 - errors_LTS_Sce3 / errors_N_Sce3
protections_M_Sce3 <- 1 - errors_M_Sce3 / errors_N_Sce3
protections_MM_Sce3 <- 1 - errors_MM_Sce3 / errors_N_Sce3
protections_REWLSE_Sce3 <- 1 - errors_REWLSE_Sce3 / errors_N_Sce3
protections_S_Sce3 <- 1 - errors_S_Sce3 / errors_N_Sce3
protections_T_Sce3 <- cbind(errors_T_Sce3[, 1],1 - errors_T_Sce3[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce3))))
protections_mix_Sce3 <- 1 - errors_mix_Sce3 / errors_N_Sce3

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce3[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
# text(0.015, 0.755, labels = "LPTN(0.98)", pos = 1)
text(0.140, 0.566, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 2], protections_T_Sce3[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.015, 0.514, labels = expression(T[10]), pos = 1)
text(0.313, 0.512, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce3[1], pch = 19)
text(0.254, 0.553, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce3[1], pch = 19)
text(0.030, 0.550, labels = "M", pos = 1)
points(premiums_MM[1], protections_MM_Sce3[1], pch = 19)
text(0.029, 0.610, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce3[1], pch = 19)
text(0.077, 0.602, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce3[1], pch = 19)
text(0.003, 0.611, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce3[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.05, 0.827, labels = "LPTN(0.98)", pos = 1)
text(1.048, 0.813, labels = "LPTN(0.80)", pos = 3)
lines(premiums_T[, 4], protections_T_Sce3[, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.658, 0.691, labels = expression(T[10]), pos = 3)
# text(2.036, 0.947, labels = expression(T[6]), pos = 1)
points(premiums_LTS[3], protections_LTS_Sce3[3], pch = 19)
text(0.077, 0.840, labels = "LTS", pos = 4)
points(premiums_M[3], protections_M_Sce3[3], pch = 19)
text(0.597, 0.859, labels = "M", pos = 3)
points(premiums_MM[3], protections_MM_Sce3[3], pch = 19)
text(0.326, 0.871, labels = "MM", pos = 3)
points(premiums_REWLSE[3], protections_REWLSE_Sce3[3], pch = 19)
text(0.384, 0.870, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce3[3], pch = 19)
text(0.414, 0.895, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# We compute the protections - Scenario 4 with n = 50 - 10% and location = 3
errors_LPTN_Sce4 <- results$mat_errors_LPTN 
errors_LTS_Sce4 <- results$errors_LTS 
errors_M_Sce4 <- results$errors_M 
errors_MM_Sce4 <- results$errors_MM 
errors_N_Sce4 <- results$errors_N 
errors_REWLSE_Sce4 <- results$errors_REWLSE 
errors_S_Sce4 <- results$errors_S 
errors_T_Sce4 <- results$mat_errors_T 
errors_mix_Sce4 <- results$errors_mixtures 

# take the sqrt
errors_LPTN_Sce4[, 2:4] <- sqrt(errors_LPTN_Sce4[, 2:4])
errors_LTS_Sce4 <- sqrt(errors_LTS_Sce4)
errors_M_Sce4 <- sqrt(errors_M_Sce4)
errors_MM_Sce4 <- sqrt(errors_MM_Sce4)
errors_N_Sce4 <- sqrt(errors_N_Sce4)
errors_REWLSE_Sce4 <- sqrt(errors_REWLSE_Sce4)
errors_T_Sce4[, 2:4] <- sqrt(errors_T_Sce4[, 2:4])
errors_mix_Sce4 <- sqrt(errors_mix_Sce4)

protections_LPTN_Sce4 <- cbind(errors_LPTN_Sce4[, 1], 1 - errors_LPTN_Sce4[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce4))))
protections_LTS_Sce4 <- 1 - errors_LTS_Sce4 / errors_N_Sce4
protections_M_Sce4 <- 1 - errors_M_Sce4 / errors_N_Sce4
protections_MM_Sce4 <- 1 - errors_MM_Sce4 / errors_N_Sce4
protections_REWLSE_Sce4 <- 1 - errors_REWLSE_Sce4 / errors_N_Sce4
protections_S_Sce4 <- 1 - errors_S_Sce4 / errors_N_Sce4
protections_T_Sce4 <- cbind(errors_T_Sce4[, 1], 1 - errors_T_Sce4[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce4))))
protections_mix_Sce4 <- 1 - errors_mix_Sce4 / errors_N_Sce4

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce4[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
text(0.015, 0.286, labels = "LPTN(0.98)", pos = 1)
text(0.121, 0.640, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 2], protections_T_Sce4[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.015, 0.390, labels = expression(T[10]), pos = 4)
text(0.340, 0.608, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce4[1], pch = 19)
text(0.326, 0.639, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce4[1], pch = 19)
text(0.028, 0.548, labels = "M", pos = 2)
points(premiums_MM[1], protections_MM_Sce4[1], pch = 19)
text(0.033, 0.666, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce4[1], pch = 19)
text(0.123, 0.672, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce4[1], pch = 19)
text(0.01, 0.673, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce4[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.05, 0.404, labels = "LPTN(0.98)", pos = 1)
text(0.514, 0.826, labels = "LPTN(0.80)", pos = 3)
lines(premiums_T[, 4], protections_T_Sce4[, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.423, 0.447, labels = expression(T[10]), pos = 3)
text(1.116, 0.777, labels = expression(T[4]), pos = 1)
points(premiums_LTS[3], protections_LTS_Sce4[3], pch = 19)
text(0.107, 0.789, labels = "LTS", pos = 2)
points(premiums_M[3], protections_M_Sce4[3], pch = 19)
text(0.552, 0.799, labels = "M", pos = 1)
points(premiums_MM[3], protections_MM_Sce4[3], pch = 19)
text(0.270, 0.820, labels = "MM", pos = 1)
points(premiums_REWLSE[3], protections_REWLSE_Sce4[3], pch = 19)
text(0.400, 0.830, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce4[3], pch = 19)
text(0.367, 0.867, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# We compute the protections - Scenario 4 with n = 100 - 10% and location = 3
errors_LPTN_Sce4 <- results$mat_errors_LPTN 
errors_LTS_Sce4 <- results$errors_LTS 
errors_M_Sce4 <- results$errors_M 
errors_MM_Sce4 <- results$errors_MM 
errors_N_Sce4 <- results$errors_N 
errors_REWLSE_Sce4 <- results$errors_REWLSE 
errors_S_Sce4 <- results$errors_S 
errors_T_Sce4 <- results$mat_errors_T 
errors_mix_Sce4 <- results$errors_mixtures 

# take the sqrt
errors_LPTN_Sce4[, 2:4] <- sqrt(errors_LPTN_Sce4[, 2:4])
errors_LTS_Sce4 <- sqrt(errors_LTS_Sce4)
errors_M_Sce4 <- sqrt(errors_M_Sce4)
errors_MM_Sce4 <- sqrt(errors_MM_Sce4)
errors_N_Sce4 <- sqrt(errors_N_Sce4)
errors_REWLSE_Sce4 <- sqrt(errors_REWLSE_Sce4)
errors_T_Sce4[, 2:4] <- sqrt(errors_T_Sce4[, 2:4])
errors_mix_Sce4 <- sqrt(errors_mix_Sce4)

protections_LPTN_Sce4 <- cbind(errors_LPTN_Sce4[, 1], 1 - errors_LPTN_Sce4[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce4))))
protections_LTS_Sce4 <- 1 - errors_LTS_Sce4 / errors_N_Sce4
protections_M_Sce4 <- 1 - errors_M_Sce4 / errors_N_Sce4
protections_MM_Sce4 <- 1 - errors_MM_Sce4 / errors_N_Sce4
protections_REWLSE_Sce4 <- 1 - errors_REWLSE_Sce4 / errors_N_Sce4
protections_S_Sce4 <- 1 - errors_S_Sce4 / errors_N_Sce4
protections_T_Sce4 <- cbind(errors_T_Sce4[, 1],1 - errors_T_Sce4[, 2:4] %*% (diag(1 / as.vector(errors_N_Sce4))))
protections_mix_Sce4 <- 1 - errors_mix_Sce4 / errors_N_Sce4

# Graph - Premiums vs Protections - Beta

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 2], protections_LPTN_Sce4[, 2], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 0.35), ylim = c(0, 1), col = "darkgreen")
text(0.015, 0.420, labels = "LPTN(0.98)", pos = 1)
text(0.140, 0.727, labels = "LPTN(0.80)", pos = 3)
lines(premiums_T[, 2], protections_T_Sce4[, 2], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.015, 0.475, labels = expression(T[10]), pos = 4)
text(0.313, 0.702, labels = expression(T[1]), pos = 4)
points(premiums_LTS[1], protections_LTS_Sce4[1], pch = 19)
text(0.254, 0.736, labels = "LTS", pos = 3)
points(premiums_M[1], protections_M_Sce4[1], pch = 19)
text(0.020, 0.631, labels = "M", pos = 1)
points(premiums_MM[1], protections_MM_Sce4[1], pch = 19)
text(0.029, 0.753, labels = "MM", pos = 3)
points(premiums_REWLSE[1], protections_REWLSE_Sce4[1], pch = 19)
text(0.077, 0.756, labels = "REWLSE", pos = 3)
points(premiums_mix[1], protections_mix_Sce4[1], pch = 19)
text(0.003, 0.754, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)

# Graph - Premiums vs Protections - Sigma

par(mar = c(4.5, 4.5, 1, 3))
plot(premiums_LPTN[, 4], protections_LPTN_Sce4[, 4], type = "o", lty = 1, lwd = 1, xlab = "Premium", ylab = "Protection", pch = 19, cex.lab = 1.5, cex.axis = 1.5, cex.main = 1.5, cex.sub = 1.5, cex = 1, xlim = c(0, 1.1), ylim = c(0, 1), col = "darkgreen")
text(0.05, 0.520, labels = "LPTN(0.98)", pos = 1)
text(1.048, 0.854, labels = "LPTN(0.80)", pos = 1)
lines(premiums_T[, 4], protections_T_Sce4[, 4], type= "o", lty = 1, pch = 19, col = "darkorange")
text(0.658, 0.493, labels = expression(T[10]), pos = 1)
# text(2.036, 0.947, labels = expression(T[6]), pos = 1)
points(premiums_LTS[3], protections_LTS_Sce4[3], pch = 19)
text(0.077, 0.810, labels = "LTS", pos = 4)
points(premiums_M[3], protections_M_Sce4[3], pch = 19)
text(0.596, 0.860, labels = "M", pos = 1)
points(premiums_MM[3], protections_MM_Sce4[3], pch = 19)
text(0.300, 0.869, labels = "MM", pos = 1)
points(premiums_REWLSE[3], protections_REWLSE_Sce4[3], pch = 19)
text(0.42, 0.870, labels = "REWLSE", pos = 1)
points(premiums_mix[3], protections_mix_Sce4[3], pch = 19)
text(0.414, 0.919, labels = "Mix", pos = 3)
abline(a = 0, b = 1, lwd = 3)
legend("bottomright", c("LPTN", "T", "Others"), lty = c(1, 1, NA), pch = c(19, 19, 19), col = c("darkgreen", "darkorange", "black"), merge = TRUE)
